MLtuner: System Support for Automatic Machine Learning Tuning

MLtuner automatically tunes settings for training tunables (such as the learning rate, the momentum, the mini-batch size, and the data staleness bound) that have a significant impact on large-scale machine learning (ML) performance. Traditionally, these tunables are set manually, which is unsurprisingly error-prone and difficult to do without extensive domain knowledge. MLtuner uses efficient snapshotting, branching, and optimization-guided online trial-and-error to find good initial settings as well as to re-tune settings during execution. Experiments show that MLtuner can robustly find and re-tune tunable settings for a variety of ML applications, including image classification (for 3 models and 2 datasets), video classification, and matrix factorization. Compared to state-of-the-art ML auto-tuning approaches, MLtuner is more robust for large problems and over an order of magnitude faster.

==> figs/all-choices-cifar-adarevision.py <==
#!/usr/bin/env python
# a bar plot with errorbars
import matplotlib as mpl
mpl.use('Agg')
import numpy as np
import matplotlib.pyplot as plt

import matplotlib
# Switch from Type 3 fonts to TrueType or Type 1
# matplotlib.rcParams['pdf.fonttype'] = 42
# matplotlib.rcParams['ps.fonttype'] = 42
matplotlib.rcParams['ps.useafm'] = True
matplotlib.rcParams['pdf.use14corefonts'] = True
matplotlib.rcParams['text.usetex'] = True

fig = plt.figure(figsize=(6, 3.2))
fig.subplots_adjust(bottom=0.15)
ax = fig.add_subplot(111)

x1 = [
0.490625       ,
0.54082        ,
0.667676       ,
0.738184       ,
0.763477       ,
0.767383       ,
0.100195       ,
0.100195       ,
0.100879       ,
0.100879       ,
0.100879       ,
0.459082       ,
0.553906       ,
0.643555       ,
0.706836       ,
0.750391       ,
0.768359       ,
0.740332       ,
0.100879       ,
0.100879       ,
0.100879       ,
0.100195       ,
0.471582       ,
0.56123        ,
0.64541        ,
0.705371       ,
0.752734       ,
0.751855       ,
0.697168       ,
0.100879       ,
0.100195       ,
0.100195       ,
0.100488       ,
0.41748        ,
0.546875       ,
0.641992       ,
0.700195       ,
0.746484       ,
0.736719       ,
0.538965       ,
0.100879       ,
0.100488       ,
0.100488       ,
0.100879       ,
0.493457       ,
0.566113       ,
0.655371       ,
0.724512       ,
0.756836       ,
0.756641       ,
0.100879       ,
0.100879       ,
0.100879       ,
0.100879       ,
0.100488       ,
0.491504       ,
0.54834        ,
0.628906       ,
0.705273       ,
0.756836       ,
0.740723       ,
0.100879       ,
0.100879       ,
0.100195       ,
0.100879       ,
0.100195       ,
0.491309       ,
0.567578       ,
0.66748        ,
0.715527       ,
0.754297       ,
0.702734       ,
0.100195       ,
0.100879       ,
0.100879       ,
0.100879       ,
0.100488       ,
0.483301       ,
0.575488       ,
0.649121       ,
0.716699       ,
0.75918        ,
0.759766       ,
0.100879       ,
0.100879       ,
0.100195       ,
0.100879       ,
0.100879       ,
0.480273       ,
0.568555       ,
0.668457       ,
0.719727       ,
0.766699       ,
0.754199       ,
0.100195       ,
0.100879       ,
0.101074       ,
0.100879       ,
0.100195       ,
0.464551       ,
0.574121       ,
0.663672       ,
0.730469       ,
0.757031       ,
0.683594       ,
0.101074       ,
0.100879       ,
0.100879       ,
0.100488       ,
0.100879       ,
0.5            ,
0.574023       ,
0.62666        ,
0.701758       ,
0.741016       ,
0.747656       ,
0.100488       ,
0.100879       ,
0.100879       ,
0.100879       ,
0.100879       ,
0.489355       ,
0.552051       ,
0.63418        ,
0.705371       ,
0.743848       ,
0.7375         ,
0.100488       ,
0.100879       ,
0.100879       ,
0.100879       ,
0.100879       ,
0.495703       ,
0.571777       ,
0.642773       ,
0.692773       ,
0.753613       ,
0.100195       ,
0.100879       ,
0.100879       ,
0.100195       ,
0.100098       ,
0.100488       ,
0.470703       ,
0.542773       ,
0.644043       ,
0.682324       ,
0.713086       ,
0.719043       ,
0.100488       ,
0.100879       ,
0.100879       ,
0.100879       ,
0.100879       ,
0.445117       ,
0.524609       ,
0.620215       ,
0.688086       ,
0.733008       ,
0.72959        ,
0.100195       ,
0.100488       ,
0.100195       ,
0.100879       ,
0.100488       ,
0.414258       ,
0.556934       ,
0.599023       ,
0.632031       ,
0.680762       ,
0.100488       ,
0.1            ,
0.10498        ,
0.100879       ,
0.100879       ,
0.100879
]

means1 = [
8644.02        ,
3945.02        ,
7573.1         ,
5510.41        ,
1558.32        ,
654.292        ,
216.439        ,
236.717        ,
369.387        ,
627.422        ,
974.995        ,
1183.25        ,
1247.14        ,
1078.51        ,
459.525        ,
205.107        ,
168.973        ,
140.714        ,
56.0061        ,
223.461        ,
81.1845        ,
142.862        ,
930.306        ,
615.195        ,
357.389        ,
248.135        ,
136.158        ,
44.3292        ,
129.605        ,
47.4366        ,
21.9122        ,
19.4677        ,
38.9218        ,
443.886        ,
486.787        ,
282.202        ,
174.549        ,
120.808        ,
41.6146        ,
64.2874        ,
12.3256        ,
13.8947        ,
10.5016        ,
10.399         ,
4955.55        ,
3984.5         ,
3023.31        ,
1459.36        ,
799.812        ,
427.374        ,
137.32         ,
120.982        ,
169.238        ,
189.766        ,
582.226        ,
4325.61        ,
2168.11        ,
1462.51        ,
917.4          ,
618.767        ,
448.557        ,
130.593        ,
110.978        ,
144.868        ,
131.994        ,
237.758        ,
4465.4         ,
4197.3         ,
3682.09        ,
1215.02        ,
719.692        ,
570.073        ,
109.35         ,
267.189        ,
115.881        ,
197.933        ,
359.569        ,
1370.31        ,
1185.72        ,
764.865        ,
481.965        ,
202.725        ,
187.046        ,
39.7214        ,
39.9715        ,
33.8656        ,
45.365         ,
69.9797        ,
1214.7         ,
998.741        ,
978.627        ,
532.903        ,
339.673        ,
136.819        ,
32.9386        ,
32.8083        ,
32.8734        ,
33.0362        ,
52.9564        ,
883.988        ,
989.552        ,
1078.42        ,
655.179        ,
263.712        ,
262.524        ,
38.0811        ,
128.305        ,
32.0557        ,
43.5898        ,
73.5088        ,
1052.04        ,
606.198        ,
223.085        ,
199.114        ,
118.722        ,
83.1074        ,
16.64          ,
16.6126        ,
16.6862        ,
14.27          ,
21.638         ,
889.77         ,
368.748        ,
276.106        ,
214.333        ,
90.6069        ,
113.756        ,
34.9971        ,
16.3364        ,
16.2654        ,
16.213         ,
20.8875        ,
1019.65        ,
533.531        ,
274.426        ,
177.984        ,
216.878        ,
39.0242        ,
16.1678        ,
18.3933        ,
16.1267        ,
13.7946        ,
27.6082        ,
926.097        ,
397.769        ,
321.781        ,
189.832        ,
94.0501        ,
76.37          ,
23.5425        ,
10.2484        ,
8.82548        ,
8.83197        ,
14.7181        ,
591.178        ,
308.048        ,
259.507        ,
287.104        ,
148.564        ,
197.054        ,
13.3417        ,
8.80092        ,
8.79039        ,
14.6793        ,
8.82057        ,
351.427        ,
458.294        ,
241.039        ,
130.481        ,
184.27         ,
32.4161        ,
41.0391        ,
25.0115        ,
8.85042        ,
11.7765        ,
27.9136
]

# GridSearcher
x2 = [
0.763672      ,
0.754297      ,
0.755273      ,
0.759277      ,
0.760352

]

means2 = [
158.502      ,
141.468      ,
160.013      ,
122.521      ,
244.333

]

# BayesianOptSearcher
x3 = [
0.762207       ,
0.768457       ,
0.764258       ,
0.770215       ,
0.76709

]

means3 = [
460.199       ,
805.754       ,
574.745       ,
823.838       ,
605.412

]

curves1 = ax.plot(x1, means1, 'k+')
curves3 = ax.plot(x3, means3, 'r^')
# curves3 = ax.plot(x3, means3, 'gs')
curves2 = ax.plot(x2, means2, 'co')
# curves2 = ax.plot(x2, means2, 'bd')
# ax.set_xlim(xmin=0)
# ax.set_xlim(xmax=1)
ax.set_xlim(xmin=0.4)
ax.set_xlim(xmax=0.8)
ax.set_ylim(ymax=8000)
ax.set_yticks([0, 2000, 4000, 6000, 8000])

# add some
ax.set_ylabel('Total runtime (sec)')
ax.set_xlabel('Converged validation accuracy')

ax.legend(('AdaRevision w/ all tunable choices', 'Auto-tuning w/ BayesianOptSearcher', 'Auto-tuning w/ GridSearcher'), loc=2,prop={'size':10})

plt.tight_layout()
plt.grid()

# plt.show()
plt.savefig('all-choices-cifar-adarevision.pdf')


==> figs/all-lrs-cifar.py <==
#!/usr/bin/env python
# a bar plot with errorbars
import matplotlib as mpl
mpl.use('Agg')
import numpy as np
import matplotlib.pyplot as plt

import matplotlib
# Switch from Type 3 fonts to TrueType or Type 1
# matplotlib.rcParams['pdf.fonttype'] = 42
# matplotlib.rcParams['ps.fonttype'] = 42
matplotlib.rcParams['ps.useafm'] = True
matplotlib.rcParams['pdf.use14corefonts'] = True
matplotlib.rcParams['text.usetex'] = True

x0 = [
1.08468e-05
]

y0 = [
0.764526
]

x00 = [
1e-10,
10
]

y00 = [
0.764526,
0.764526
]

x = [
0.00001          ,
3.16228E-05      ,
0.0001           ,
0.000316228      ,
0.001            ,
0.003162278      ,
0.01             ,
0.031622777      ,
0.1              ,
0.316227766      ,
1
]

# AdaRevision
y2 = [
0.156238     ,
0.543054     ,
0.644934     ,
0.677246     ,
0.744922     ,
0.754858     ,
0.11178      ,
0.100598     ,
0.100232     ,
0.100232     ,
0.100232
]

# RMSProp
y3 = [
0.769373      ,
0.756433      ,
0.100232      ,
0.100232      ,
0.14408       ,
0.111365      ,
0.128503      ,
0.100232      ,
0.100232      ,
0.150745      ,
0.135278
]

# Nesterov
y4 = [
0.732983     ,
0.745837     ,
0.75542      ,
0.74447      ,
0.143945     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988
]

# Adam
y5 = [
0.099988     ,
0.755176     ,
0.548682     ,
0.100232     ,
0.226001     ,
0.100232     ,
0.10022      ,
0.100232     ,
0.100232     ,
0.100232     ,
0.100342
]

# AdaDelta
y6 = [
0.156042     ,
0.155933     ,
0.155444     ,
0.155542     ,
0.625562     ,
0.633948     ,
0.717065     ,
0.727612     ,
0.747327     ,
0.764648     ,
0.100232
]

# AdaGrad
y7 = [
0.519983      ,
0.615637      ,
0.702271      ,
0.738831      ,
0.674231      ,
0.100232      ,
0.100232      ,
0.130762      ,
0.100122      ,
0.100232      ,
0.109912
]


fig = plt.figure(figsize=(6, 2.8))
fig.subplots_adjust(bottom=0.15)
ax = fig.add_subplot(111)
ax.semilogx()

ax.plot(x00, y00, '--rx')
ax.plot(x, y2, '-cd')
ax.plot(x, y3, '-go')
ax.plot(x, y4, '-b<')
ax.plot(x, y5, color=(0.7,0.3,0.3), linestyle='-', marker='v')
ax.plot(x, y6, '-m^')
ax.plot(x, y7, color=(0.4,0.7,0.4), linestyle='-', marker='>')

ax.plot(x0, y0, '--rx', markersize=10, markeredgewidth=3)
ax.plot(x, y3, '-go')

# curves02 = ax.plot(x0, y02, '--c')
# curves03 = ax.plot(x0, y03, '--g')
# curves04 = ax.plot(x0, y04, '--b')
# curves05 = ax.plot(x0, y05, color=(0.7,0.3,0.3), linestyle='--')
# curves06 = ax.plot(x0, y06, '-m')
# curves07 = ax.plot(x0, y07, color=(0.4,0.7,0.4), linestyle='--')

ax.set_xlim(xmin=1e-8)
ax.set_xlim(xmax=1)
ax.set_ylim(ymax=1)
ax.set_yticks([0, 0.2, 0.4, 0.6, 0.8, 1])

# add some
ax.set_title('AlexNet on Cifar10', fontsize=13)
ax.set_ylabel('Converged accuracy')
# ax.set_xticks([0, 2, 4, 6, 8, 10, 12, 14, 16])
ax.set_xlabel('Initial learning rate')

ax.legend(('MLtuner\nfor RMSProp', 'AdaRevision', 'RMSProp', 'Nesterov', 'Adam', 'AdaDelta', 'AdaGrad'), loc=3,prop={'size':11})

ax.tick_params(axis='both', which='major', labelsize=14)

plt.tight_layout()
plt.grid()

# plt.show()
plt.savefig('all-lrs-cifar.pdf')


==> figs/all-lrs-mf.py <==
#!/usr/bin/env python
# a bar plot with errorbars
import matplotlib as mpl
mpl.use('Agg')
import numpy as np
import matplotlib.pyplot as plt

import matplotlib
# Switch from Type 3 fonts to TrueType or Type 1
# matplotlib.rcParams['pdf.fonttype'] = 42
# matplotlib.rcParams['ps.fonttype'] = 42
matplotlib.rcParams['ps.useafm'] = True
matplotlib.rcParams['pdf.use14corefonts'] = True
matplotlib.rcParams['text.usetex'] = True

fig = plt.figure(figsize=(5, 2.3))
fig.subplots_adjust(bottom=0.15)
ax = fig.add_subplot(111)
ax.semilogx()
ax.semilogy()

x0 = [
0.078009
]

y0 = [
1348.83
]

x00 = [
1e-10,
10]

y00 = [
1348.83,
1348.83
]

x1 = [
0.003162278        ,
0.01               ,
0.031622777        ,
0.1                ,
0.316227766        ,
1

]

y1 = [
120000        ,
18210.1      ,
3026.94      ,
967.59       ,
1433.13      ,
30136

]

ax.plot(x00, y00, '--rx')
ax.plot(x1, y1, '-kd')
ax.plot(x0, y0, 'rx', markersize=10, markeredgewidth=3)
# curves2 = ax.plot(x2, means2, '--rs')
# curves3 = ax.plot(x3, means3, '--bd')
# curves2 = ax.errorbar(x2, means2, fmt='r+-')
# curves3 = ax.errorbar(x3, means3, fmt='bx-')
ax.set_xlim(xmin=1e-5)
ax.set_xlim(xmax=1)
ax.set_ylim(ymax=50000)

# add some
ax.set_title('Matrix factorization', fontsize=15)
ax.set_ylabel('Convergence time\n(sec in log scale)')
# ax.set_xticks([0, 2, 4, 6, 8, 10, 12, 14, 16])
# ax.set_yticks([0, 0.2, 0.4, 0.6, 0.8])
# ax.set_xlabel('Fraction of tunables in range converged')
# ax.set_xlabel('Cumulative probability')
ax.set_xlabel('Initial learning rate')

ax.legend(['MLtuner for\nAdaRevision', 'AdaRevision'], loc=2,prop={'size':11})

ax.tick_params(axis='both', which='major', labelsize=14)

plt.grid()
plt.tight_layout()

# plt.show()
plt.savefig('all-lrs-mf.pdf')


==> figs/compare-baselines.py <==
#!/usr/bin/env python
# a bar plot with errorbars
import matplotlib as mpl
mpl.use('Agg')
import numpy as np
import matplotlib.pyplot as plt

import matplotlib
# Switch from Type 3 fonts to TrueType or Type 1
# matplotlib.rcParams['pdf.fonttype'] = 42
# matplotlib.rcParams['ps.fonttype'] = 42
matplotlib.rcParams['ps.useafm'] = True
matplotlib.rcParams['pdf.use14corefonts'] = True
matplotlib.rcParams['text.usetex'] = True

# HyperOpt Searcher
x00 = [
0                  ,
0.334025           ,
0.6164472222       ,
0.9033305556       ,
1.1901277778       ,
1.4775222222       ,
1.7640916667       ,
2.0505555556       ,
2.3368138889       ,
2.6226277778       ,
2.9089722222       ,
3.1946388889       ,
3.4809166667       ,
3.76725            ,
4.0535555556       ,
4.3393333333       ,
4.6249444444       ,
4.9106111111       ,
5.1967777778       ,
5.4825             ,
5.76875            ,
6.0550555556       ,
6.34125            ,
6.6269722222       ,
6.9122777778       ,
7.1979722222       ,
7.4834166667       ,
7.7688055556       ,
8.0542222222       ,
8.3394444444       ,
8.6244166667       ,
8.9093888889       ,
9.1941944444       ,
9.4797777778       ,
9.7650277778       ,
10.0503888889      ,
10.3346111111      ,
10.6201666667      ,
10.9054166667      ,
11.1905277778      ,
11.476             ,
11.7611944444      ,
12.046             ,
12.3312222222      ,
12.6165555556      ,
12.9015833333      ,
13.1869722222      ,
15.8764166667      ,
16.0776666667      ,
16.3586111111      ,
16.6398888889      ,
16.9208888889      ,
17.2019444444      ,
17.4825277778      ,
17.7634444444      ,
27.59475           ,
27.8755555556      ,
28.1563888889      ,
28.4372222222      ,
28.7175            ,
28.9983333333      ,
29.2786111111      ,
29.5591666667      ,
29.8394444444      ,
30.1202777778      ,
30.4008333333      ,
30.6816666667      ,
30.9627777778      ,
31.2427777778      ,
31.5238888889      ,
31.8044444444      ,
47.1288888889
]

y00 = [
0               ,
0               ,
0.296016        ,
0.422129        ,
0.463848        ,
0.48875         ,
0.508047        ,
0.523848        ,
0.532383        ,
0.535254        ,
0.545059        ,
0.547773        ,
0.552559        ,
0.557715        ,
0.560078        ,
0.565332        ,
0.568262        ,
0.57            ,
0.571699        ,
0.566426        ,
0.579434        ,
0.577207        ,
0.574922        ,
0.577832        ,
0.582637        ,
0.581191        ,
0.580352        ,
0.576465        ,
0.583418        ,
0.585039        ,
0.581914        ,
0.58293         ,
0.581074        ,
0.585352        ,
0.581719        ,
0.588516        ,
0.587539        ,
0.588242        ,
0.584238        ,
0.589727        ,
0.590996        ,
0.585273        ,
0.594473        ,
0.59043         ,
0.58707         ,
0.588516        ,
0.586738        ,
0.586738        ,
0.682695        ,
0.689727        ,
0.694102        ,
0.692285        ,
0.6925          ,
0.692891        ,
0.692773        ,
0.692773        ,
0.711816        ,
0.712109        ,
0.71248         ,
0.713301        ,
0.713086        ,
0.713809        ,
0.713066        ,
0.713496        ,
0.713301        ,
0.713984        ,
0.714375        ,
0.713809        ,
0.713535        ,
0.713262        ,
0.714258        ,
0.714258
]

# Run to completion
x01 = [
0,
1.8412833333           ,
3.6680555556           ,
5.4954444444           ,
7.32625                ,
9.1590277778           ,
11.0089166667          ,
12.8552777778          ,
14.7068055556          ,
16.5586111111          ,
18.4042777778          ,
20.2485833333          ,
22.0845                ,
23.9263888889          ,
25.77125               ,
27.6044444444          ,
29.4327777778          ,
31.2688888889          ,
33.1011111111          ,
34.9372222222          ,
36.7455555556          ,
38.5580555556          ,
40.3697222222          ,
42.1758333333          ,
43.9880555556          ,
45.8044444444          ,
47.6213888889          ,
49.4375                ,
51.2516666667          ,
53.0669444444          ,
54.8822222222          ,
56.7011111111          ,
58.5183333333          ,
60.3302777778          ,
62.1463888889          ,
63.9602777778          ,
65.7783333333          ,
67.5980555556          ,
69.425                 ,
71.2441666667          ,
73.0672222222          ,
74.8822222222          ,
76.7019444444          ,
78.5225                ,
80.3458333333          ,
82.17                  ,
83.9972222222          ,
85.8277777778          ,
87.6413888889          ,
89.455                 ,
91.2780555556          ,
93.0963888889          ,
94.9177777778          ,
96.7344444444          ,
98.5511111111          ,
100.3733333333         ,
102.1922222222         ,
104.01                 ,
105.8283333333         ,
107.6466666667         ,
109.4666666667         ,
111.2825               ,
113.0955555556         ,
114.9091666667         ,
116.7241666667         ,
118.5427777778
]

y01 = [
0,
0.001777          ,
0.002715          ,
0.004082          ,
0.004512          ,
0.005703          ,
0.00668           ,
0.007168          ,
0.007344          ,
0.008223          ,
0.009375          ,
0.00959           ,
0.010606          ,
0.010566          ,
0.011211          ,
0.012051          ,
0.012969          ,
0.014336          ,
0.014121          ,
0.015019          ,
0.015371          ,
0.015332          ,
0.016641          ,
0.01709           ,
0.017891          ,
0.018125          ,
0.018672          ,
0.020254          ,
0.020586          ,
0.02127           ,
0.021836          ,
0.023457          ,
0.024414          ,
0.025273          ,
0.026758          ,
0.027617          ,
0.028105          ,
0.029199          ,
0.030078          ,
0.031465          ,
0.032109          ,
0.033106          ,
0.034277          ,
0.035117          ,
0.036426          ,
0.037559          ,
0.038301          ,
0.039629          ,
0.040234          ,
0.041777          ,
0.04168           ,
0.041973          ,
0.043516          ,
0.04291           ,
0.045098          ,
0.046738          ,
0.047598          ,
0.04793           ,
0.048828          ,
0.05084           ,
0.052363          ,
0.051934          ,
0.053906          ,
0.054766          ,
0.056074          ,
0.056914
]

# Hyperband
x02 = [
0                   ,
1.5528166667        ,
1.8346472222        ,
3.3290833333        ,
4.0906111111        ,
4.6216111111        ,
5.1506666667        ,
5.4574722222        ,
5.7633333333        ,
7.3104166667        ,
8.8620555556        ,
9.1855555556        ,
9.5088055556        ,
9.8418611111        ,
10.1741944444       ,
10.5056388889       ,
10.8376111111       ,
11.1222222222       ,
11.4068333333       ,
11.6913888889       ,
11.9758055556       ,
13.5260555556       ,
15.0768333333       ,
16.6244444444       ,
18.1734166667       ,
18.4588055556       ,
18.7438888889       ,
19.0287222222       ,
19.3135833333       ,
20.0655277778       ,
20.3886111111       ,
20.79725            ,
22.2924722222       ,
22.5741944444       ,
22.9818333333       ,
24.7717777778       ,
26.2668611111       ,
26.5890555556       ,
28.0844444444       ,
28.3661111111       ,
30.1516666667       ,
31.095              ,
32.0358333333       ,
32.98               ,
33.9230555556       ,
34.8672222222       ,
35.8116666667       ,
36.7572222222       ,
37.7019444444       ,
39.2136111111       ,
40.7258333333       ,
42.2372222222       ,
43.7472222222       ,
45.2597222222       ,
46.7713888889       ,
48.2813888889       ,
49.7927777778       ,
51.305              ,
52.8169444444       ,
54.3283333333       ,
55.8405555556       ,
57.3555555556       ,
58.8691666667       ,
60.3827777778       ,
61.8944444444       ,
63.4161111111       ,
64.9341666667       ,
66.4561111111       ,
67.9758333333       ,
69.4966666667       ,
71.0186111111       ,
71.3422222222       ,
71.6641666667       ,
71.9861111111       ,
72.3083333333       ,
72.59               ,
72.8713888889       ,
74.3719444444       ,
75.8716666667       ,
76.1536111111       ,
76.4352777778       ,
76.7172222222       ,
76.9988888889       ,
77.9558333333       ,
78.9091666667       ,
79.2327777778       ,
79.555              ,
79.8766666667       ,
80.1988888889       ,
80.4805555556       ,
80.7619444444       ,
81.7155555556       ,
82.6647222222       ,
82.9875             ,
83.3083333333       ,
83.59               ,
83.8711111111       ,
84.1525             ,
84.4341666667       ,
84.7155555556       ,
84.9969444444       ,
85.2786111111       ,
85.56               ,
85.8413888889       ,
86.1227777778       ,
86.4041666667       ,
86.6858333333       ,
86.9672222222       ,
87.2486111111       ,
87.5302777778       ,
87.8119444444       ,
88.5655555556       ,
89.3175             ,
90.0708333333       ,
90.8225             ,
91.5761111111       ,
92.3291666667       ,
93.0838888889       ,
93.8361111111       ,
94.5925             ,
95.3438888889       ,
96.0994444444       ,
96.8544444444       ,
97.6066666667       ,
98.3583333333       ,
99.1116666667       ,
99.8644444444       ,
100.1508333333      ,
100.4366666667      ,
100.7227777778      ,
101.0094444444      ,
101.2955555556      ,
101.5816666667      ,
101.8677777778      ,
102.1536111111      ,
102.4394444444      ,
102.7255555556      ,
103.0119444444      ,
103.2980555556      ,
103.5841666667      ,
103.87              ,
104.1563888889      ,
104.4419444444      ,
104.7238888889      ,
105.0055555556      ,
105.2872222222      ,
105.5686111111      ,
105.85              ,
106.1311111111      ,
106.4125            ,
106.6936111111      ,
106.975             ,
107.2563888889      ,
107.5386111111      ,
107.8205555556      ,
108.1025            ,
108.3847222222      ,
108.6669444444      ,
108.9494444444      ,
109.2308333333      ,
109.5125            ,
109.7938888889      ,
110.0755555556      ,
110.8586111111      ,
111.6419444444      ,
112.4238888889      ,
113.2061111111      ,
113.4880555556      ,
113.77              ,
114.0513888889      ,
114.3327777778      ,
114.6147222222      ,
114.8963888889      ,
115.1783333333      ,
115.4602777778      ,
117.2669444444      ,
119.0727777778

]

y02 = [
0               ,
0.003496        ,
0.067012        ,
0.002031        ,
0.000977        ,
0.281797        ,
0.398145        ,
0.000977        ,
0.000977        ,
0.123203        ,
0.225703        ,
0.002578        ,
0.007363        ,
0.018984        ,
0.036992        ,
0.052734        ,
0.070625        ,
0.07875         ,
0.16207         ,
0.234121        ,
0.295059        ,
0.000977        ,
0.000977        ,
0.000977        ,
0.000977        ,
0.304844        ,
0.405879        ,
0.435684        ,
0.454043        ,
0.000977        ,
0.125664        ,
0.010644        ,
0.050625        ,
0.032266        ,
0.010273        ,
0.097773        ,
0.000977        ,
0.24707         ,
0.119102        ,
0.060703        ,
0.158066        ,
0.076387        ,
0.178828        ,
0.26248         ,
0.339336        ,
0.386992        ,
0.424121        ,
0.452773        ,
0.47584         ,
0.05084         ,
0.119141        ,
0.202813        ,
0.268262        ,
0.316445        ,
0.350938        ,
0.379141        ,
0.402305        ,
0.048711        ,
0.118262        ,
0.202363        ,
0.26582         ,
0.320742        ,
0.353555        ,
0.382383        ,
0.401016        ,
0.000898        ,
0.000898        ,
0.000898        ,
0.000898        ,
0.000898        ,
0.000898        ,
0.244434        ,
0.380508        ,
0.048574        ,
0.100156        ,
0.006758        ,
0.010762        ,
0.024863        ,
0.047129        ,
0.032266        ,
0.060879        ,
0.279121        ,
0.383418        ,
0.18416         ,
0.328867        ,
0.12375         ,
0.172578        ,
0.44457         ,
0.488379        ,
0.408105        ,
0.431445        ,
0.402148        ,
0.441816        ,
0.196875        ,
0.21623         ,
0.001641        ,
0.003711        ,
0.007383        ,
0.007734        ,
0.009746        ,
0.010488        ,
0.011836        ,
0.012559        ,
0.013594        ,
0.014805        ,
0.015176        ,
0.016367        ,
0.017266        ,
0.018457        ,
0.01918         ,
0.020371        ,
0.01043         ,
0.019902        ,
0.030449        ,
0.04084         ,
0.052305        ,
0.063047        ,
0.074414        ,
0.086738        ,
0.097266        ,
0.113145        ,
0.129434        ,
0.144082        ,
0.157383        ,
0.173125        ,
0.188164        ,
0.201738        ,
0.228945        ,
0.302598        ,
0.31623         ,
0.346445        ,
0.346543        ,
0.356094        ,
0.353125        ,
0.366191        ,
0.357422        ,
0.362871        ,
0.359961        ,
0.366367        ,
0.358105        ,
0.372383        ,
0.373887        ,
0.368027        ,
0.054297        ,
0.088711        ,
0.099199        ,
0.134082        ,
0.106738        ,
0.144746        ,
0.128223        ,
0.143789        ,
0.153105        ,
0.143691        ,
0.125566        ,
0.136582        ,
0.161152        ,
0.147598        ,
0.150664        ,
0.164746        ,
0.174766        ,
0.260273        ,
0.300957        ,
0.325586        ,
0.078535        ,
0.180918        ,
0.268281        ,
0.336738        ,
0.201641        ,
0.323652        ,
0.371738        ,
0.418477        ,
0.006699        ,
0.010527        ,
0.014199        ,
0.016133        ,
0.001816        ,
0.002324

]

# HyperOpt Searcher
x10 = [
0              ,
216.746        ,
217.07         ,
217.831        ,
218.565        ,
219.285        ,
220.008        ,
220.739        ,
221.452        ,
222.171        ,
222.881        ,
223.604        ,
224.304        ,
224.997        ,
225.714        ,
226.422        ,
227.121        ,
227.838        ,
228.543        ,
229.272        ,
229.993        ,
230.708        ,
231.42         ,
232.139        ,
232.897        ,
233.628        ,
234.359        ,
235.096        ,
235.807        ,
236.517        ,
237.257        ,
237.976        ,
238.679        ,
239.394        ,
240.13         ,
240.884        ,
241.606        ,
242.366        ,
243.128        ,
243.877        ,
244.636        ,
245.383        ,
246.137        ,
246.897        ,
247.637        ,
248.363        ,
249.105        ,
249.847        ,
250.579        ,
251.365        ,
252.086        ,
252.83         ,
253.574        ,
254.288        ,
255.002        ,
255.749        ,
256.497        ,
257.22         ,
257.928        ,
258.649        ,
259.367        ,
260.091        ,
260.801        ,
261.521        ,
262.259        ,
263.037        ,
263.799        ,
264.529        ,
265.257        ,
266            ,
266.724        ,
267.434        ,
268.164        ,
268.883        ,
269.621        ,
270.344        ,
271.073        ,
271.819        ,
272.559        ,
273.293        ,
274.024        ,
274.737        ,
275.465        ,
276.197        ,
276.9          ,
277.659        ,
278.418        ,
279.158        ,
279.929        ,
280.661        ,
281.435        ,
282.166        ,
282.948        ,
283.699        ,
284.417        ,
285.158        ,
285.893        ,
286.606        ,
287.34         ,
288.066        ,
288.801        ,
289.537        ,
290.257        ,
290.984        ,
291.708        ,
292.429        ,
293.158        ,
293.912        ,
294.648        ,
295.366        ,
296.091        ,
296.855        ,
297.585        ,
383.848        ,
384.357        ,
384.823        ,
385.28         ,
385.736        ,
386.191        ,
386.653        ,
387.112        ,
387.573        ,
388.03         ,
388.483        ,
388.939        ,
389.417        ,
389.866        ,
390.32         ,
390.772        ,
391.218        ,
391.664        ,
392.111        ,
392.604        ,
393.055        ,
393.511        ,
393.973        ,
394.424        ,
394.925        ,
395.404        ,
395.857        ,
396.31         ,
396.762        ,
397.216        ,
397.704        ,
398.158        ,
398.615        ,
399.074        ,
499.129

]

y10 = [
0.1          ,
0.1          ,
0.392969     ,
0.441199     ,
0.501843     ,
0.539355     ,
0.523975     ,
0.56886      ,
0.585364     ,
0.631519     ,
0.616162     ,
0.640393     ,
0.639258     ,
0.595142     ,
0.672974     ,
0.663635     ,
0.671741     ,
0.683496     ,
0.701782     ,
0.691907     ,
0.690295     ,
0.711633     ,
0.713574     ,
0.69502      ,
0.713965     ,
0.723792     ,
0.707947     ,
0.682751     ,
0.721619     ,
0.730835     ,
0.727869     ,
0.724121     ,
0.731165     ,
0.720447     ,
0.710815     ,
0.735693     ,
0.736499     ,
0.723022     ,
0.736487     ,
0.741064     ,
0.735144     ,
0.745886     ,
0.736011     ,
0.739209     ,
0.731238     ,
0.75083      ,
0.749768     ,
0.748315     ,
0.741333     ,
0.747583     ,
0.753894     ,
0.750757     ,
0.74458      ,
0.740503     ,
0.740894     ,
0.754614     ,
0.757361     ,
0.734241     ,
0.744397     ,
0.744922     ,
0.747949     ,
0.751123     ,
0.753735     ,
0.753125     ,
0.754016     ,
0.750659     ,
0.753809     ,
0.760461     ,
0.750891     ,
0.756079     ,
0.75675      ,
0.7573       ,
0.736768     ,
0.753308     ,
0.751611     ,
0.754993     ,
0.756641     ,
0.750085     ,
0.753125     ,
0.749426     ,
0.754456     ,
0.757947     ,
0.747681     ,
0.76217      ,
0.749487     ,
0.752197     ,
0.757117     ,
0.753162     ,
0.76106      ,
0.749377     ,
0.754395     ,
0.739697     ,
0.75874      ,
0.762244     ,
0.758557     ,
0.751428     ,
0.753174     ,
0.755164     ,
0.761121     ,
0.751587     ,
0.756873     ,
0.757886     ,
0.751294     ,
0.760938     ,
0.754358     ,
0.761499     ,
0.752161     ,
0.748975     ,
0.743396     ,
0.754199     ,
0.747864     ,
0.758472     ,
0.752075     ,
0.752075     ,
0.765906     ,
0.764917     ,
0.765735     ,
0.764771     ,
0.764844     ,
0.764807     ,
0.764478     ,
0.76427      ,
0.764539     ,
0.764331     ,
0.764636     ,
0.764514     ,
0.76394      ,
0.76637      ,
0.764929     ,
0.763513     ,
0.763147     ,
0.764331     ,
0.764417     ,
0.764038     ,
0.764209     ,
0.76344      ,
0.763538     ,
0.763647     ,
0.764697     ,
0.764148     ,
0.763562     ,
0.763953     ,
0.763928     ,
0.763635     ,
0.763184     ,
0.763867     ,
0.762866     ,
0.762866
]

x11 = [
0           ,
5.93858     ,
10.7426     ,
15.4267     ,
19.8043     ,
24.3781     ,
28.837      ,
33.3029     ,
37.5889     ,
42.2615     ,
46.8716     ,
51.4778     ,
56.0146     ,
60.4595     ,
64.9617     ,
69.1548     ,
73.2027     ,
77.4216     ,
81.7268     ,
85.9081     ,
90.0463     ,
94.2174     ,
98.3675     ,
102.385     ,
106.701     ,
110.695     ,
114.75      ,
119.354     ,
124.133     ,
128.722     ,
133.257     ,
137.574     ,
142.074     ,
146.61      ,
151.31      ,
155.896     ,
160.243     ,
164.909     ,
169.552     ,
173.985     ,
178.317     ,
182.513     ,
186.531     ,
190.612     ,
194.744     ,
198.97      ,
203.097     ,
207.318     ,
211.503     ,
215.636     ,
219.87      ,
223.894     ,
227.992     ,
232.23      ,
236.701     ,
241.387     ,
245.857     ,
250.472     ,
254.898     ,
259.374     ,
263.886     ,
268.573     ,
272.705     ,
276.758     ,
280.984     ,
285.215     ,
290.987     ,
296.86      ,
303.089     ,
315.242     ,
321.513     ,
325.754     ,
332         ,
338.276     ,
344.55      ,
357.211     ,
363.562     ,
369.6       ,
375.892     ,
380.133     ,
386.323     ,
398.866     ,
405.185     ,
411.478     ,
417.386     ,
423.562     ,
429.705     ,
440.215     ,
444.55      ,
449.421     ,
455.198     ,
460.816     ,
466.823     ,
477.958     ,
483.608     ,
489.533     ,
495.328     ,
501.461     ,
505.78      ,
518.972     ,
523.365     ,
527.669     ,
531.912     ,
536.097     ,
540.267     ,
544.364     ,
548.789     ,
553.222     ,
557.489     ,
562.035     ,
566.575     ,
570.957     ,
575.316     ,
579.462     ,
583.574     ,
587.916     ,
592.413     ,
596.889     ,
601.324     ,
605.69      ,
610.018     ,
614.279     ,
619.003     ,
623.788     ,
627.937     ,
632.007     ,
636.204     ,
640.199     ,
644.718     ,
649.108     ,
653.387     ,
657.898     ,
662.003     ,
666.051     ,
670.229     ,
674.393     ,
678.494     ,
682.827     ,
686.994     ,
691.442     ,
696.184     ,
700.973     ,
705.563     ,
710.075     ,
714.313     ,
718.752     ,
723.312     ,
727.87      ,
732.688     ,
737.263     ,
741.671     ,
745.724     ,
749.845     ,
754.113     ,
758.707     ,
763.34      ,
767.768     ,
772.42      ,
777.011     ,
781.368     ,
785.919     ,
790.563     ,
795.245     ,
799.784     ,
803.913     ,
808.006     ,
812.343     ,
816.528     ,
820.51      ,
824.499     ,
828.577     ,
832.899     ,
837.219     ,
841.635     ,
845.886     ,
850.06      ,
854.129     ,
858.235     ,
862.401     ,
866.437     ,
870.55      ,
874.905     ,
879.096     ,
883.509     ,
887.921     ,
892.58      ,
897.376     ,
901.734     ,
906.231     ,
910.592     ,
915.185     ,
919.585     ,
923.705     ,
927.944     ,
931.992     ,
936.27      ,
940.725     ,
945.18      ,
949.402     ,
951.406     ,
952.727     ,
954.025     ,
955.286     ,
956.574     ,
957.889     ,
959.189     ,
960.512     ,
961.795     ,
963.097     ,
964.33      ,
965.591     ,
966.88      ,
968.213     ,
969.542     ,
970.891     ,
972.287     ,
973.661     ,
975.016     ,
976.373     ,
977.76      ,
979.124     ,
980.522     ,
981.9       ,
983.278     ,
984.657     ,
986.028     ,
987.417     ,
988.782     ,
990.097     ,
991.429     ,
992.793     ,
994.172     ,
995.544     ,
996.908     ,
998.302     ,
999.675     ,
1001.03     ,
1019.24     ,
1019.72     ,
1020.2      ,
1020.71     ,
1021.19     ,
1021.67     ,
1022.15     ,
1022.62     ,
1023.1      ,
1023.58     ,
1024.05     ,
1024.53     ,
1025.03     ,
1025.54     ,
1026.04     ,
1026.53     ,
1027        ,
1027.5      ,
1027.97     ,
1028.45     ,
1028.94     ,
1038.89     ,
1043.03     ,
1047.21     ,
1051.37     ,
1055.54     ,
1059.49     ,
1063.58     ,
1067.56     ,
1071.47     ,
1075.69     ,
1079.89     ,
1083.94     ,
1088.12     ,
1092.36     ,
1096.49     ,
1100.69     ,
1104.63     ,
1108.71     ,
1112.85     ,
1116.64     ,
1120.49     ,
1132.79     ,
1137.45     ,
1141.81     ,
1145.94     ,
1149.93     ,
1154.03     ,
1158.07     ,
1162.65     ,
1167.18     ,
1171.32     ,
1175.77     ,
1180.15     ,
1184.74     ,
1189.2      ,
1193.4      ,
1197.75     ,
1201.77     ,
1205.99     ,
1210.28     ,
1214.55     ,
1219.16     ,
1231.49     ,
1235.52     ,
1239.8      ,
1244.11     ,
1248.4      ,
1252.69     ,
1256.7      ,
1260.71     ,
1264.69     ,
1268.69     ,
1272.54     ,
1276.42     ,
1280.29     ,
1284.56     ,
1288.39     ,
1292.44     ,
1296.47     ,
1300.19     ,
1304.1      ,
1308.29     ,
1312.54     ,
1325.91     ,
1329.93     ,
1334.1      ,
1338.27     ,
1342.49     ,
1346.57     ,
1350.57     ,
1354.53     ,
1358.61     ,
1362.75     ,
1366.85     ,
1371.03     ,
1375.17     ,
1379.36     ,
1383.35     ,
1387.59     ,
1391.69     ,
1396.05     ,
1400.39     ,
1404.77     ,
1408.97     ,
1413.3      ,
1417.44     ,
1421.64     ,
1425.88     ,
1429.89     ,
1433.81     ,
1437.73     ,
1441.54     ,
1445.43     ,
1449.29     ,
1453.61     ,
1457.9      ,
1462.15     ,
1466.39     ,
1470.5      ,
1474.57     ,
1478.75     ,
1482.9      ,
1486.93     ,
1491.05     ,
1495.03     ,
1498.98     ,
1503.09     ,
1507.21     ,
1511.46     ,
1515.52     ,
1519.42     ,
1523.52     ,
1527.56     ,
1531.76     ,
1536.09     ,
1540.42     ,
1544.44     ,
1548.66     ,
1552.8      ,
1557.05     ,
1561.3      ,
1565.54     ,
1569.62     ,
1573.82     ,
1578.15     ,
1582.28     ,
1586.44     ,
1590.57     ,
1594.85     ,
1599.02     ,
1603.17     ,
1607.19     ,
1611.35     ,
1615.54     ,
1619.81     ,
1623.99     ,
1628.15     ,
1632.3      ,
1636.45     ,
1640.58     ,
1644.69     ,
1648.92     ,
1653.22     ,
1657.43     ,
1661.75     ,
1666.03     ,
1670.31     ,
1674.58     ,
1678.9      ,
1683.15     ,
1687.42     ,
1691.64     ,
1695.68     ,
1699.59     ,
1703.85     ,
1707.86     ,
1712.18     ,
1716.45     ,
1720.65     ,
1724.91     ,
1729.04     ,
1732.97     ,
1737        ,
1741.01     ,
1745.06     ,
1749.18     ,
1753.39     ,
1757.6      ,
1761.77     ,
1765.7      ,
1769.86     ,
1774.13     ,
1778.29     ,
1782.12     ,
1785.98     ,
1789.76     ,
1793.53     ,
1797.55     ,
1801.4      ,
1805.6      ,
1809.72     ,
1813.98     ,
1818.24     ,
1822.29     ,
1826.37     ,
1830.34     ,
1834.6      ,
1838.79     ,
1843.04     ,
1847.14     ,
1851.19     ,
1855.02     ,
1858.89     ,
1862.96     ,
1866.87     ,
1870.96     ,
1874.82     ,
1878.78     ,
1883.03     ,
1887.01     ,
1891.05     ,
1895.28     ,
1899.58     ,
1903.74     ,
1908.01     ,
1912.1      ,
1916.27     ,
1920.32     ,
1924.49     ,
1928.75     ,
1932.89     ,
1937.13     ,
1944.05     ,
1944.53     ,
1945.01     ,
1945.46     ,
1945.9      ,
1946.35     ,
1946.81     ,
1947.24     ,
1947.69     ,
1948.13     ,
1948.58     ,
1949.03     ,
1949.5      ,
1949.95     ,
1950.39     ,
1950.85     ,
1951.3      ,
1951.75     ,
1952.2      ,
1952.65     ,
1953.1      ,
1953.56     ,
1954.01     ,
1954.46     ,
1954.91     ,
1955.36     ,
1955.81     ,
1956.26     ,
1956.72     ,
1957.18     ,
1957.66     ,
1958.12     ,
1958.57     ,
1959.03     ,
1959.48     ,
1959.92     ,
1960.38     ,
1960.83     ,
1961.28     ,
1961.74     ,
1962.19     ,
1962.66     ,
1963.11     ,
1963.58     ,
1964.09     ,
1964.56     ,
1965.04     ,
1965.51     ,
1965.99     ,
1966.46     ,
1966.94     ,
1967.45     ,
1967.95     ,
1968.43     ,
1968.94     ,
1969.42     ,
1969.9      ,
1970.38     ,
1970.86     ,
1971.33     ,
1971.81     ,
1972.33     ,
1972.84     ,
1973.32     ,
1973.79     ,
1974.25     ,
1974.72     ,
1975.21     ,
1975.71     ,
1976.19     ,
1976.66     ,
1977.16     ,
1977.64     ,
1978.12     ,
1978.59     ,
1979.06     ,
1979.54     ,
1980.03     ,
1980.54     ,
1981.01     ,
1981.48     ,
1981.95     ,
1982.42     ,
1982.89     ,
1983.36     ,
1983.84     ,
1984.32     ,
1984.8      ,
1985.28     ,
1985.76     ,
1986.23     ,
1986.71     ,
1987.19     ,
1987.67     ,
1988.15     ,
1988.64     ,
1989.12     ,
1989.64     ,
1990.12     ,
1990.65     ,
1991.13     ,
1991.61     ,
1992.1      ,
1992.58     ,
1993.05     ,
1993.52     ,
1994        ,
1994.49     ,
1994.97     ,
1995.45     ,
1995.93     ,
1996.41     ,
1996.93     ,
1997.42     ,
1997.89     ,
1998.38     ,
1998.88     ,
1999.35     ,
1999.82     ,
2000.29     ,
2000.78     ,
2001.26     ,
2001.74     ,
2002.21     ,
2002.69     ,
2003.16     ,
2003.63     ,
2004.11     ,
2004.6      ,
2005.09     ,
2005.56     ,
2006.04     ,
2006.51     ,
2007        ,
2007.51     ,
2008.02     ,
2008.51     ,
2009        ,
2009.5      ,
2009.98     ,
2010.45     ,
2010.92     ,
2011.4      ,
2011.88     ,
2012.36     ,
2012.84     ,
2013.31     ,
2013.79     ,
2014.27     ,
2014.74     ,
2015.22     ,
2015.7      ,
2016.18     ,
2016.67     ,
2017.15     ,
2017.64     ,
2018.11     ,
2018.6      ,
2019.08     ,
2019.56     ,
2020.03     ,
2020.51     ,
2020.98     ,
2021.46     ,
2021.95     ,
2022.42     ,
2022.92     ,
2023.4      ,
2023.88     ,
2024.36     ,
2024.86     ,
2025.35     ,
2025.85     ,
2026.36     ,
2026.85     ,
2027.33     ,
2027.81     ,
2028.3      ,
2028.78     ,
2029.26     ,
2029.73     ,
2030.21     ,
2030.72     ,
2031.22     ,
2031.7      ,
2032.19     ,
2032.66     ,
2033.14     ,
2033.61     ,
2034.09     ,
2034.57     ,
2035.05     ,
2035.55     ,
2036.04     ,
2036.52     ,
2037.02     ,
2037.49     ,
2037.97     ,
2038.47     ,
2038.97     ,
2039.47     ,
2039.97     ,
2040.45     ,
2040.95     ,
2041.43     ,
2041.93     ,
2042.41     ,
2042.89     ,
2043.37     ,
2043.85     ,
2044.33     ,
2044.83     ,
2045.31     ,
2045.79     ,
2046.26     ,
2046.74     ,
2047.22     ,
2047.7      ,
2048.19     ,
2048.67     ,
2049.14     ,
2049.64     ,
2050.12     ,
2050.59     ,
2051.06     ,
2051.54     ,
2052.02     ,
2052.52     ,
2053.03     ,
2053.51     ,
2053.99     ,
2054.49     ,
2054.97     ,
2055.45     ,
2055.91     ,
2056.39     ,
2056.87     ,
2057.35     ,
2057.83     ,
2058.3      ,
2058.8      ,
2059.28     ,
2059.75     ,
2060.23     ,
2060.71     ,
2061.24     ,
2061.73     ,
2062.21     ,
2062.7      ,
2063.17     ,
2063.67     ,
2064.16     ,
2064.65     ,
2065.13     ,
2065.62     ,
2066.12     ,
2066.61     ,
2067.11     ,
2067.61     ,
2068.08     ,
2068.58     ,
2069.06     ,
2069.55     ,
2070.03     ,
2070.53     ,
2071.01     ,
2071.5      ,
2071.97     ,
2072.47     ,
2072.97     ,
2073.47     ,
2073.97     ,
2074.45     ,
2074.95     ,
2075.44     ,
2075.92     ,
2076.39     ,
2076.87     ,
2077.34     ,
2077.82     ,
2078.31     ,
2078.78     ,
2079.25     ,
2079.72     ,
2080.2      ,
2080.68     ,
2081.15     ,
2081.63     ,
2082.1      ,
2082.58     ,
2083.05     ,
2083.53     ,
2084.02     ,
2084.5      ,
2100.48     ,
2104.71     ,
2108.9      ,
2113.12     ,
2117.47     ,
2121.41     ,
2125.66     ,
2129.91     ,
2133.98     ,
2138.15     ,
2142.19     ,
2146.33     ,
2150.54     ,
2154.64     ,
2158.73     ,
2162.62     ,
2166.54     ,
2170.49     ,
2174.62     ,
2178.88     ,
2183.22     ,
2187.36     ,
2191.28     ,
2195.33     ,
2199.25     ,
2203.17     ,
2206.94     ,
2210.74     ,
2214.94     ,
2218.87     ,
2222.86     ,
2227        ,
2230.84     ,
2234.78     ,
2238.81     ,
2243        ,
2247.09     ,
2251.22     ,
2255.42     ,
2259.84     ,
2263.99     ,
2268.22     ,
2272.16     ,
2276.18     ,
2280.14     ,
2284.3      ,
2288.51     ,
2292.44     ,
2296.57     ,
2300.42     ,
2304.54     ,
2308.4      ,
2312.2      ,
2316.25     ,
2320.22     ,
2324.37     ,
2328.46     ,
2332.44     ,
2336.35     ,
2340.24     ,
2344.28     ,
2348.42     ,
2352.25     ,
2356.29     ,
2360.28     ,
2364.45     ,
2368.62     ,
2372.74     ,
2376.88     ,
2381.12     ,
2385.14     ,
2389.04     ,
2392.89     ,
2397.11     ,
2401.18     ,
2405.44     ,
2409.11     ,
2412.87     ,
2416.95     ,
2420.88     ,
2425.04     ,
2429.36     ,
2433.51     ,
2437.88     ,
2442.13     ,
2446.22     ,
2450.41     ,
2454.61     ,
2458.33     ,
2462.01     ,
2465.97     ,
2469.94     ,
2473.78     ,
2477.72     ,
2481.89     ,
2486.01     ,
2490.04     ,
2494.11     ,
2498.12     ,
2502.22     ,
2506.32     ,
2510.43     ,
2514.68     ,
2518.87     ,
2522.76     ,
2526.69     ,
2530.79     ,
2534.9      ,
2539.01     ,
2543.06     ,
2547.07     ,
2551.21     ,
2555.43     ,
2559.62     ,
2563.62     ,
2567.74     ,
2571.93     ,
2576.14     ,
2580.38     ,
2584.48     ,
2588.54     ,
2592.71     ,
2596.93     ,
2601.2      ,
2605.22     ,
2609.61     ,
2613.56     ,
2617.65     ,
2621.59     ,
2625.46     ,
2629.27     ,
2633.27     ,
2637.43     ,
2641.75     ,
2645.91     ,
2650.05     ,
2653.73     ,
2657.61     ,
2661.38     ,
2665.56     ,
2669.52     ,
2673.38     ,
2677.74     ,
2681.99     ,
2686.18     ,
2690.15     ,
2694.17     ,
2698.04     ,
2702.15     ,
2706.28     ,
2710.41     ,
2714.41     ,
2718.52     ,
2722.57     ,
2726.59     ,
2730.72     ,
2735.02     ,
2739.24     ,
2743.51     ,
2747.46     ,
2751.36     ,
2755.42     ,
2759.46     ,
2763.62     ,
2767.81     ,
2771.92     ,
2775.91     ,
2780.07     ,
2784.25     ,
2788.41     ,
2792.31     ,
2796.11     ,
2800.28     ,
2804.31     ,
2808.26     ,
2812.39     ,
2816.48     ,
2820.41     ,
2824.66     ,
2828.56     ,
2832.67     ,
2836.79     ,
2840.84     ,
2844.82     ,
2848.74     ,
2852.65     ,
2856.88     ,
2870.99     ,
2874.95     ,
2878.98     ,
2882.88     ,
2886.74     ,
2890.83     ,
2894.96     ,
2899        ,
2903.19     ,
2907.37     ,
2911.25     ,
2915.39     ,
2919.48     ,
2923.53     ,
2927.31     ,
2931.35     ,
2935.43     ,
2939.56     ,
2943.42     ,
2947.49     ,
2951.69     ,
2956.04     ,
2960.35     ,
2964.75     ,
2968.86     ,
2972.7      ,
2976.83     ,
2980.92     ,
2985.08     ,
2989.11     ,
2993.23     ,
2997.38     ,
3001.47     ,
3005.6      ,
3009.75     ,
3013.7      ,
3017.72     ,
3021.87     ,
3025.88     ,
3029.92     ,
3033.84     ,
3037.87     ,
3041.98     ,
3046.2      ,
3050.56     ,
3054.88     ,
3059.02     ,
3063.19     ,
3067.29     ,
3071.49     ,
3075.87     ,
3080.01     ,
3084.14     ,
3088.48     ,
3092.68     ,
3097.05     ,
3101.39     ,
3105.73     ,
3109.98     ,
3114.28     ,
3118.42     ,
3122.73     ,
3127.06     ,
3131.25     ,
3135.41     ,
3139.52     ,
3143.49     ,
3147.39     ,
3151.53     ,
3155.57     ,
3159.67     ,
3163.76     ,
3167.89     ,
3172.23     ,
3176.43     ,
3180.48     ,
3184.42     ,
3188.42     ,
3192.27     ,
3196.14     ,
3200.36     ,
3204.66     ,
3208.87     ,
3212.95     ,
3217.06     ,
3221.36     ,
3225.66     ,
3229.76     ,
3233.72     ,
3237.68     ,
3241.76     ,
3245.65     ,
3249.56     ,
3253.56     ,
3257.78     ,
3262        ,
3266.18     ,
3270.19     ,
3274.46     ,
3278.51     ,
3282.58     ,
3286.69     ,
3290.82     ,
3295.01     ,
3299        ,
3303.02     ,
3306.98     ,
3310.84     ,
3314.62     ,
3318.64     ,
3322.44     ,
3326.67     ,
3330.77     ,
3334.9      ,
3339.02     ,
3343.05     ,
3347.1      ,
3351.24     ,
3355.47     ,
3359.53     ,
3363.59     ,
3367.71     ,
3371.62     ,
3375.56     ,
3379.8      ,
3383.93     ,
3388.12     ,
3392.33     ,
3396.31     ,
3400.36     ,
3404.57     ,
3408.74     ,
3412.76     ,
3416.67     ,
3420.39     ,
3424.37     ,
3428.51     ,
3432.47     ,
3436.61     ,
3440.73     ,
3445.01     ,
3449.14     ,
3453.46     ,
3457.5      ,
3461.71     ,
3465.78     ,
3469.64     ,
3473.57     ,
3477.59     ,
3481.56     ,
3485.69     ,
3489.64     ,
3493.51     ,
3497.64     ,
3501.87     ,
3506.08     ,
3510.11     ,
3514.08     ,
3518.28     ,
3522.13     ,
3526.03     ,
3529.84     ,
3533.52     ,
3537.57     ,
3541.52     ,
3545.54     ,
3549.35     ,
3553.43     ,
3557.61     ,
3561.89     ,
3565.99     ,
3570.09     ,
3573.85     ,
3577.65     ,
3581.32     ,
3585.03     ,
3588.73     ,
3592.58     ,
3596.65     ,
3614.18     ,
3618.22     ,
3622.2      ,
3626.35     ,
3630.31     ,
3634.27     ,
3639.56     ,
3646.13     ,
3652.43     ,
3659.08     ,
3665.34     ,
3671.66     ,
3678.09     ,
3684.37     ,
3690.87     ,
3697.36     ,
3703.86     ,
3710.18     ,
3716.6      ,
3722.97     ,
3729.38     ,
3741.04     ,
3741.48     ,
3741.93     ,
3742.38     ,
3742.83     ,
3743.29     ,
3743.74     ,
3744.2      ,
3744.65     ,
3745.09     ,
3745.54     ,
3745.99     ,
3746.44     ,
3746.88     ,
3747.33     ,
3747.78     ,
3748.22     ,
3748.67     ,
3749.11     ,
3749.56     ,
3750.01     ,
3750.47     ,
3750.94     ,
3751.41     ,
3751.86     ,
3752.33     ,
3752.8      ,
3753.27     ,
3753.71     ,
3754.17     ,
3754.63     ,
3755.08     ,
3755.53     ,
3755.99     ,
3756.44     ,
3756.9      ,
3757.36     ,
3757.82     ,
3758.27     ,
3758.73     ,
3759.18     ,
3759.64     ,
3760.11     ,
3760.57     ,
3761.02     ,
3761.47     ,
3761.93     ,
3762.41     ,
3762.89     ,
3763.36     ,
3763.83     ,
3764.3      ,
3764.8      ,
3765.31     ,
3765.78     ,
3766.27     ,
3766.76     ,
3767.24     ,
3767.71     ,
3768.18     ,
3768.65     ,
3769.13     ,
3769.6      ,
3770.07     ,
3770.54     ,
3771.02     ,
3771.49     ,
3771.96     ,
3772.43     ,
3772.9      ,
3773.39     ,
3773.86     ,
3774.35     ,
3774.83     ,
3775.31     ,
3775.78     ,
3776.26     ,
3776.74     ,
3777.24     ,
3777.73     ,
3778.21     ,
3778.69     ,
3779.17     ,
3779.66     ,
3780.15     ,
3780.69     ,
3781.2      ,
3781.69     ,
3782.19     ,
3782.69     ,
3783.17     ,
3783.65     ,
3784.13     ,
3784.61     ,
3785.1      ,
3785.59     ,
3786.07     ,
3786.55     ,
3787.05     ,
3787.53     ,
3788.02     ,
3788.49     ,
3788.97     ,
3789.48     ,
3789.98     ,
3790.48     ,
3790.97     ,
3791.47     ,
3791.95     ,
3792.43     ,
3792.92     ,
3793.41     ,
3793.89     ,
3794.38     ,
3794.87     ,
3795.35     ,
3795.84     ,
3796.33     ,
3796.81     ,
3797.34     ,
3797.83     ,
3798.37     ,
3798.88     ,
3799.37     ,
3799.9      ,
3800.39     ,
3800.89     ,
3801.38     ,
3801.87     ,
3802.37     ,
3802.87     ,
3803.35     ,
3803.83     ,
3804.33     ,
3804.82     ,
3805.31     ,
3805.81     ,
3806.3      ,
3806.78     ,
3807.27     ,
3807.75     ,
3808.24     ,
3808.72     ,
3809.2      ,
3809.68     ,
3810.16     ,
3810.64     ,
3811.13     ,
3811.61     ,
3812.1      ,
3812.61     ,
3813.11     ,
3813.58     ,
3814.09     ,
3814.57     ,
3815.05     ,
3815.53     ,
3816.01     ,
3816.5      ,
3816.97     ,
3817.44     ,
3817.92     ,
3818.4      ,
3818.88     ,
3819.36     ,
3819.84     ,
3820.32     ,
3820.8      ,
3821.29     ,
3821.77     ,
3822.25     ,
3822.74     ,
3823.22     ,
3823.7      ,
3824.18     ,
3824.66     ,
3825.15     ,
3825.7      ,
3826.2      ,
3826.7      ,
3827.2      ,
3827.7      ,
3828.19     ,
3828.69     ,
3829.19     ,
3829.69     ,
3830.18     ,
3830.68     ,
3831.16     ,
3831.65     ,
3832.13     ,
3832.62     ,
3833.1      ,
3833.58     ,
3834.05     ,
3834.53     ,
3835.01     ,
3835.5      ,
3835.98     ,
3836.46     ,
3836.96     ,
3837.46     ,
3837.94     ,
3838.44     ,
3838.92     ,
3839.4      ,
3839.88     ,
3840.39     ,
3840.9      ,
3841.38     ,
3841.86     ,
3842.35     ,
3842.83     ,
3843.31     ,
3843.79     ,
3844.27     ,
3844.76     ,
3845.24     ,
3845.72     ,
3846.2      ,
3846.68     ,
3847.16     ,
3847.64     ,
3848.15     ,
3848.66     ,
3849.14     ,
3849.62     ,
3850.1      ,
3850.58     ,
3851.06     ,
3851.54     ,
3852.02     ,
3852.5      ,
3853.01     ,
3853.53     ,
3854.01     ,
3854.49     ,
3854.97     ,
3855.46     ,
3855.94     ,
3856.43     ,
3856.92     ,
3857.4      ,
3857.88     ,
3858.37     ,
3858.85     ,
3859.34     ,
3859.83     ,
3860.32     ,
3860.8      ,
3861.29     ,
3861.77     ,
3862.26     ,
3862.74     ,
3863.25     ,
3863.73     ,
3864.22     ,
3864.71     ,
3865.19     ,
3865.69     ,
3866.17     ,
3866.67     ,
3867.15     ,
3867.64     ,
3868.12     ,
3868.61     ,
3869.1      ,
3869.63     ,
3870.15     ,
3870.64     ,
3871.12     ,
3871.59     ,
3872.07     ,
3872.55     ,
3883.63     ,
3884.08     ,
3884.55     ,
3885        ,
3885.45     ,
3885.9      ,
3886.34     ,
3886.82     ,
3887.3      ,
3887.78     ,
3888.25     ,
3888.71     ,
3889.16     ,
3889.6      ,
3890.1      ,
3890.56     ,
3891.02     ,
3891.48     ,
3891.93     ,
3892.42     ,
3892.9      ,
3893.38     ,
3893.83     ,
3894.32     ,
3894.8      ,
3895.26     ,
3895.73     ,
3896.2      ,
3896.69     ,
3897.18     ,
3897.68     ,
3898.16     ,
3898.66     ,
3899.13     ,
3899.6      ,
3900.08     ,
3900.55     ,
3901.02     ,
3901.51     ,
3901.98     ,
3902.46     ,
3902.94     ,
3903.41     ,
3903.89     ,
3904.37     ,
3904.85     ,
3905.32     ,
3905.82     ,
3906.29     ,
3906.8      ,
3907.27     ,
3907.75     ,
3908.22     ,
3908.71     ,
3909.18     ,
3909.66     ,
3910.14     ,
3910.62     ,
3911.1      ,
3911.61     ,
3912.09     ,
3912.58     ,
3913.06     ,
3913.55     ,
3914.03     ,
3914.51     ,
3915        ,
3915.48     ,
3915.96     ,
3916.47     ,
3916.98     ,
3917.48     ,
3917.97     ,
3918.45     ,
3918.98     ,
3919.49     ,
3919.98     ,
3920.46     ,
3920.94     ,
3921.43     ,
3921.92     ,
3922.41     ,
3922.89     ,
3923.39     ,
3923.87     ,
3924.36     ,
3924.85     ,
3925.33     ,
3925.84     ,
3926.35     ,
3926.84     ,
3927.33     ,
3927.85     ,
3928.33     ,
3928.81     ,
3929.3      ,
3929.78     ,
3930.26     ,
3930.77     ,
3931.27     ,
3931.76     ,
3932.29     ,
3932.8      ,
3933.28     ,
3933.77     ,
3934.24     ,
3934.72     ,
3935.2      ,
3935.69     ,
3936.16     ,
3936.65     ,
3937.16     ,
3937.64     ,
3938.12     ,
3938.6      ,
3939.07     ,
3939.56     ,
3940.03     ,
3940.51     ,
3940.99     ,
3941.47     ,
3941.95     ,
3942.43     ,
3942.94     ,
3943.43     ,
3943.9      ,
3944.39     ,
3944.91     ,
3945.39     ,
3945.87     ,
3946.35     ,
3946.83     ,
3947.32     ,
3947.81     ,
3948.29     ,
3948.76     ,
3949.24     ,
3949.76     ,
3950.23     ,
3950.71     ,
3951.19     ,
3951.68     ,
3952.16     ,
3952.65     ,
3953.16     ,
3953.65     ,
3954.14     ,
3954.65     ,
3955.16     ,
3955.65     ,
3956.13     ,
3956.61     ,
3957.1      ,
3957.58     ,
3958.06     ,
3958.54     ,
3959.02     ,
3959.51     ,
3960        ,
3960.48     ,
3960.96     ,
3961.44     ,
3961.92     ,
3962.4      ,
3962.88     ,
3963.36     ,
3963.86     ,
3964.34     ,
3964.82     ,
3965.3      ,
3965.78     ,
3966.26     ,
3966.73     ,
3967.21     ,
3967.71     ,
3968.19     ,
3968.67     ,
3969.15     ,
3969.63     ,
3970.12     ,
3970.6      ,
3971.08     ,
3971.57     ,
3972.06     ,
3972.57     ,
3973.05     ,
3973.53     ,
3974.01     ,
3974.47     ,
3974.96     ,
3975.43     ,
3975.9      ,
3976.38     ,
3976.89     ,
3977.37     ,
3977.85     ,
3978.34     ,
3978.83     ,
3979.32     ,
3979.83     ,
3980.34     ,
3980.82     ,
3981.31     ,
3981.78     ,
3982.26     ,
3982.75     ,
3983.24     ,
3983.72     ,
3984.23     ,
3984.75     ,
3985.26     ,
3985.75     ,
3986.24     ,
3986.73     ,
3987.21     ,
3987.7      ,
3988.19     ,
3988.68     ,
3989.2      ,
3989.69     ,
3990.17     ,
3990.71     ,
3991.23     ,
3991.74     ,
3992.24     ,
3992.73     ,
3993.22     ,
3993.71     ,
3994.19     ,
3994.67     ,
3995.15     ,
3995.63     ,
3996.11     ,
3996.58     ,
3997.07     ,
3997.55     ,
3998.04     ,
3998.52     ,
3999.01     ,
3999.49     ,
4009.23     ,
4009.68     ,
4010.13     ,
4010.58     ,
4011.06     ,
4011.51     ,
4011.96     ,
4012.4      ,
4012.85     ,
4013.3      ,
4013.76     ,
4014.21     ,
4014.67     ,
4015.12     ,
4015.56     ,
4016.01     ,
4016.46     ,
4016.91     ,
4017.36     ,
4017.8      ,
4018.26     ,
4031.28     ,
4035.58     ,
4039.64     ,
4043.99     ,
4048.32     ,
4052.43     ,
4056.63     ,
4060.64     ,
4064.84     ,
4068.99     ,
4073.09     ,
4077.37     ,
4081.64     ,
4085.8      ,
4089.87     ,
4093.91     ,
4098        ,
4101.93     ,
4106.01     ,
4110.24     ,
4114.42     ,
4118.44     ,
4122.63     ,
4126.49     ,
4130.55     ,
4134.63     ,
4138.85     ,
4143.1      ,
4147.25     ,
4151.44     ,
4155.41     ,
4159.62     ,
4163.61     ,
4167.61     ,
4171.5      ,
4175.77     ,
4179.81     ,
4184.02     ,
4188.12     ,
4192.15     ,
4196.41     ,
4200.62     ,
4204.7      ,
4208.74     ,
4212.8      ,
4216.9      ,
4220.98     ,
4225.16     ,
4229.3      ,
4233.19     ,
4236.99     ,
4240.63     ,
4244.43     ,
4248.46     ,
4252.62     ,
4256.62     ,
4260.6      ,
4264.69     ,
4268.83     ,
4273.01     ,
4277.06     ,
4281.21     ,
4285.38     ,
4289.48     ,
4293.58     ,
4297.39     ,
4301.28     ,
4305.21     ,
4309.23     ,
4313.25     ,
4317.3      ,
4321.41     ,
4325.61     ,
4329.91     ,
4333.99     ,
4338.13     ,
4342.22     ,
4346.22     ,
4350.21     ,
4354.08     ,
4358.39     ,
4362.48     ,
4366.57     ,
4370.54     ,
4374.44     ,
4378.52     ,
4382.54     ,
4386.7      ,
4390.88     ,
4395.01     ,
4399.14     ,
4403.33     ,
4407.44     ,
4411.61     ,
4415.89     ,
4420.11     ,
4424.32     ,
4428.54     ,
4432.74     ,
4436.72     ,
4440.59     ,
4444.59

]

y11 = [
0              ,
0.29906        ,
0.385876       ,
0.428845       ,
0.457593       ,
0.475842       ,
0.490857       ,
0.508154       ,
0.5203         ,
0.505933       ,
0.540417       ,
0.543042       ,
0.567969       ,
0.563647       ,
0.587744       ,
0.596582       ,
0.602576       ,
0.612854       ,
0.615991       ,
0.630066       ,
0.629736       ,
0.639905       ,
0.63772        ,
0.64032        ,
0.651001       ,
0.649927       ,
0.656799       ,
0.65979        ,
0.668237       ,
0.665576       ,
0.664722       ,
0.671326       ,
0.673535       ,
0.670605       ,
0.676062       ,
0.683899       ,
0.676624       ,
0.692114       ,
0.684717       ,
0.688672       ,
0.692529       ,
0.697046       ,
0.696106       ,
0.689136       ,
0.697766       ,
0.702258       ,
0.705798       ,
0.697644       ,
0.703784       ,
0.706946       ,
0.707239       ,
0.70874        ,
0.706409       ,
0.707764       ,
0.71355        ,
0.706677       ,
0.709399       ,
0.719568       ,
0.717151       ,
0.714941       ,
0.722217       ,
0.717834       ,
0.723254       ,
0.71969        ,
0.720288       ,
0.717615       ,
0.712366       ,
0.725854       ,
0.725049       ,
0.719092       ,
0.727747       ,
0.724548       ,
0.724744       ,
0.72644        ,
0.732275       ,
0.73219        ,
0.733704       ,
0.732288       ,
0.733557       ,
0.728479       ,
0.732812       ,
0.725159       ,
0.736572       ,
0.732275       ,
0.73866        ,
0.735901       ,
0.733459       ,
0.737659       ,
0.742004       ,
0.737488       ,
0.737891       ,
0.73988        ,
0.741003       ,
0.743079       ,
0.738989       ,
0.73877        ,
0.743066       ,
0.744653       ,
0.736328       ,
0.74032        ,
0.742249       ,
0.744128       ,
0.74176        ,
0.745813       ,
0.74425        ,
0.737292       ,
0.745142       ,
0.74126        ,
0.746069       ,
0.74408        ,
0.745557       ,
0.749878       ,
0.750537       ,
0.744055       ,
0.749182       ,
0.747827       ,
0.748694       ,
0.745337       ,
0.750122       ,
0.751111       ,
0.748706       ,
0.748108       ,
0.747241       ,
0.749365       ,
0.752002       ,
0.752625       ,
0.752209       ,
0.752576       ,
0.748853       ,
0.753601       ,
0.75188        ,
0.753955       ,
0.753943       ,
0.755542       ,
0.75271        ,
0.754858       ,
0.751575       ,
0.756348       ,
0.750403       ,
0.754736       ,
0.750293       ,
0.753064       ,
0.75647        ,
0.749817       ,
0.759912       ,
0.754651       ,
0.754089       ,
0.756897       ,
0.753394       ,
0.759497       ,
0.752319       ,
0.756592       ,
0.754126       ,
0.749902       ,
0.755884       ,
0.756824       ,
0.755664       ,
0.757422       ,
0.753674       ,
0.757751       ,
0.764087       ,
0.757703       ,
0.756873       ,
0.757605       ,
0.751697       ,
0.760852       ,
0.756641       ,
0.763147       ,
0.757458       ,
0.763782       ,
0.759399       ,
0.76106        ,
0.759692       ,
0.757251       ,
0.759265       ,
0.761145       ,
0.760437       ,
0.757227       ,
0.766162       ,
0.764661       ,
0.7599         ,
0.75769        ,
0.761523       ,
0.759204       ,
0.763293       ,
0.764185       ,
0.762219       ,
0.755859       ,
0.75907        ,
0.759253       ,
0.76073        ,
0.758032       ,
0.752161       ,
0.763501       ,
0.757898       ,
0.762024       ,
0.760632       ,
0.761731       ,
0.764258       ,
0.100024       ,
0.100024       ,
0.1            ,
0.100024       ,
0.100024       ,
0.100024       ,
0.100024       ,
0.100024       ,
0.100024       ,
0.100122       ,
0.099927       ,
0.100024       ,
0.100024       ,
0.100024       ,
0.09989        ,
0.100024       ,
0.099719       ,
0.10061        ,
0.100024       ,
0.100049       ,
0.09989        ,
0.100122       ,
0.09989        ,
0.100049       ,
0.100024       ,
0.100232       ,
0.100049       ,
0.100122       ,
0.099951       ,
0.09989        ,
0.100122       ,
0.100024       ,
0.09989        ,
0.100024       ,
0.100122       ,
0.100232       ,
0.099988       ,
0.099719       ,
0.099988       ,
0.099988       ,
0.099988       ,
0.099988       ,
0.099988       ,
0.099988       ,
0.099988       ,
0.099988       ,
0.099988       ,
0.099988       ,
0.099988       ,
0.099988       ,
0.099988       ,
0.099988       ,
0.099988       ,
0.099988       ,
0.099988       ,
0.099988       ,
0.099988       ,
0.099988       ,
0.099988       ,
0.094495       ,
0.094495       ,
0.094495       ,
0.094495       ,
0.094495       ,
0.094495       ,
0.094495       ,
0.094495       ,
0.094495       ,
0.094495       ,
0.094495       ,
0.094495       ,
0.094495       ,
0.094495       ,
0.094495       ,
0.094495       ,
0.094495       ,
0.094495       ,
0.094495       ,
0.094495       ,
0.094495       ,
0.094495       ,
0.094495       ,
0.094495       ,
0.094495       ,
0.094495       ,
0.094495       ,
0.094495       ,
0.094495       ,
0.094495       ,
0.094495       ,
0.094495       ,
0.094495       ,
0.094495       ,
0.094495       ,
0.094495       ,
0.094495       ,
0.094495       ,
0.094495       ,
0.094495       ,
0.094495       ,
0.094495       ,
0.099988       ,
0.099988       ,
0.099988       ,
0.099988       ,
0.099988       ,
0.099988       ,
0.099988       ,
0.099988       ,
0.099988       ,
0.099988       ,
0.099988       ,
0.099988       ,
0.099988       ,
0.099988       ,
0.099988       ,
0.099988       ,
0.099988       ,
0.099988       ,
0.099988       ,
0.099988       ,
0.099988       ,
0.424841       ,
0.464929       ,
0.514856       ,
0.555212       ,
0.577832       ,
0.600378       ,
0.624585       ,
0.634473       ,
0.619141       ,
0.656396       ,
0.653357       ,
0.665637       ,
0.661609       ,
0.690503       ,
0.683984       ,
0.694226       ,
0.704822       ,
0.69447        ,
0.710767       ,
0.712354       ,
0.71582        ,
0.720874       ,
0.707434       ,
0.725342       ,
0.714612       ,
0.725293       ,
0.724609       ,
0.733362       ,
0.730334       ,
0.737866       ,
0.730896       ,
0.734302       ,
0.733777       ,
0.734644       ,
0.751685       ,
0.723718       ,
0.743127       ,
0.746692       ,
0.743933       ,
0.746448       ,
0.751221       ,
0.753442       ,
0.742322       ,
0.750439       ,
0.741919       ,
0.750586       ,
0.746655       ,
0.750781       ,
0.75376        ,
0.753906       ,
0.757483       ,
0.755444       ,
0.751428       ,
0.758691       ,
0.751843       ,
0.751746       ,
0.75592        ,
0.756299       ,
0.756458       ,
0.748499       ,
0.759729       ,
0.753015       ,
0.750488       ,
0.760034       ,
0.755334       ,
0.747009       ,
0.757104       ,
0.759973       ,
0.756226       ,
0.764404       ,
0.760107       ,
0.758447       ,
0.76189        ,
0.764258       ,
0.766382       ,
0.757971       ,
0.765918       ,
0.761597       ,
0.761877       ,
0.761133       ,
0.768176       ,
0.764465       ,
0.758191       ,
0.764905       ,
0.763062       ,
0.757568       ,
0.762756       ,
0.759204       ,
0.765198       ,
0.765796       ,
0.764709       ,
0.767651       ,
0.767041       ,
0.767676       ,
0.7599         ,
0.769397       ,
0.76637        ,
0.765271       ,
0.767554       ,
0.767896       ,
0.765784       ,
0.759241       ,
0.763867       ,
0.765857       ,
0.755347       ,
0.767505       ,
0.768994       ,
0.768774       ,
0.736328       ,
0.75697        ,
0.770203       ,
0.767578       ,
0.764099       ,
0.769006       ,
0.76593        ,
0.75979        ,
0.754053       ,
0.770251       ,
0.763696       ,
0.769897       ,
0.759521       ,
0.760864       ,
0.767505       ,
0.763171       ,
0.765466       ,
0.769153       ,
0.765649       ,
0.77019        ,
0.771545       ,
0.759839       ,
0.769312       ,
0.766907       ,
0.76925        ,
0.763135       ,
0.765137       ,
0.767273       ,
0.764429       ,
0.764844       ,
0.758557       ,
0.755811       ,
0.769373       ,
0.765295       ,
0.766321       ,
0.766711       ,
0.768579       ,
0.757654       ,
0.765466       ,
0.763147       ,
0.767773       ,
0.15249        ,
0.161353       ,
0.161328       ,
0.160974       ,
0.161072       ,
0.160193       ,
0.159937       ,
0.161255       ,
0.161755       ,
0.163647       ,
0.163647       ,
0.164392       ,
0.165234       ,
0.169067       ,
0.173291       ,
0.176392       ,
0.181873       ,
0.185229       ,
0.188086       ,
0.192505       ,
0.194958       ,
0.19696        ,
0.199292       ,
0.200342       ,
0.200525       ,
0.202087       ,
0.202625       ,
0.203052       ,
0.203772       ,
0.204578       ,
0.205933       ,
0.205249       ,
0.207446       ,
0.208435       ,
0.208508       ,
0.210889       ,
0.211694       ,
0.214685       ,
0.215161       ,
0.216064       ,
0.219849       ,
0.222168       ,
0.22533        ,
0.22782        ,
0.229492       ,
0.23125        ,
0.233838       ,
0.23833        ,
0.242786       ,
0.247717       ,
0.251477       ,
0.255872       ,
0.260693       ,
0.266772       ,
0.269653       ,
0.272888       ,
0.277197       ,
0.281311       ,
0.285364       ,
0.290552       ,
0.294067       ,
0.297473       ,
0.301514       ,
0.303479       ,
0.306836       ,
0.308789       ,
0.311304       ,
0.314514       ,
0.31698        ,
0.319714       ,
0.319934       ,
0.323914       ,
0.324683       ,
0.32572        ,
0.327148       ,
0.32832        ,
0.331836       ,
0.331982       ,
0.333618       ,
0.336377       ,
0.337341       ,
0.337207       ,
0.336792       ,
0.340601       ,
0.34198        ,
0.34292        ,
0.34458        ,
0.344995       ,
0.34718        ,
0.348096       ,
0.348816       ,
0.348792       ,
0.350647       ,
0.353796       ,
0.353088       ,
0.35658        ,
0.35531        ,
0.354187       ,
0.355762       ,
0.3578         ,
0.356897       ,
0.351013       ,
0.34939        ,
0.342407       ,
0.333203       ,
0.334521       ,
0.336841       ,
0.343372       ,
0.352563       ,
0.358655       ,
0.360083       ,
0.361511       ,
0.362866       ,
0.364185       ,
0.364099       ,
0.358655       ,
0.351904       ,
0.350049       ,
0.355957       ,
0.363208       ,
0.367249       ,
0.368921       ,
0.369116       ,
0.369568       ,
0.364624       ,
0.365332       ,
0.366296       ,
0.36394        ,
0.362671       ,
0.367249       ,
0.372644       ,
0.377319       ,
0.378943       ,
0.381384       ,
0.378442       ,
0.380103       ,
0.383252       ,
0.385315       ,
0.384814       ,
0.384119       ,
0.383301       ,
0.381689       ,
0.383264       ,
0.385767       ,
0.386499       ,
0.388672       ,
0.390076       ,
0.393835       ,
0.391626       ,
0.395508       ,
0.393835       ,
0.390027       ,
0.393311       ,
0.389233       ,
0.390747       ,
0.391333       ,
0.388782       ,
0.388782       ,
0.389941       ,
0.396521       ,
0.395227       ,
0.391187       ,
0.390002       ,
0.389551       ,
0.390967       ,
0.387817       ,
0.394934       ,
0.398938       ,
0.399487       ,
0.4021         ,
0.40188        ,
0.40365        ,
0.411316       ,
0.41106        ,
0.416394       ,
0.417273       ,
0.413818       ,
0.412915       ,
0.413635       ,
0.406946       ,
0.399878       ,
0.392688       ,
0.396191       ,
0.402307       ,
0.408704       ,
0.407288       ,
0.406445       ,
0.408899       ,
0.41012        ,
0.415601       ,
0.420325       ,
0.422021       ,
0.423755       ,
0.426294       ,
0.42533        ,
0.427954       ,
0.426233       ,
0.423059       ,
0.415247       ,
0.415698       ,
0.424402       ,
0.429285       ,
0.431494       ,
0.43186        ,
0.43269        ,
0.429883       ,
0.42489        ,
0.427673       ,
0.425916       ,
0.42699        ,
0.431042       ,
0.431238       ,
0.433459       ,
0.431323       ,
0.4328         ,
0.428967       ,
0.425452       ,
0.412415       ,
0.411255       ,
0.417407       ,
0.425464       ,
0.427551       ,
0.427087       ,
0.430591       ,
0.439685       ,
0.443079       ,
0.442822       ,
0.440784       ,
0.444153       ,
0.44624        ,
0.446973       ,
0.448462       ,
0.446948       ,
0.447327       ,
0.446399       ,
0.446606       ,
0.441223       ,
0.441028       ,
0.438464       ,
0.437231       ,
0.436414       ,
0.437866       ,
0.444519       ,
0.447693       ,
0.451465       ,
0.453308       ,
0.453455       ,
0.450061       ,
0.447754       ,
0.45072        ,
0.450366       ,
0.453906       ,
0.454492       ,
0.45697        ,
0.453027       ,
0.454517       ,
0.451599       ,
0.453259       ,
0.456262       ,
0.454785       ,
0.454773       ,
0.457019       ,
0.455945       ,
0.450378       ,
0.442065       ,
0.436353       ,
0.423413       ,
0.430408       ,
0.442188       ,
0.452051       ,
0.461707       ,
0.462769       ,
0.46377        ,
0.465735       ,
0.465125       ,
0.46106        ,
0.461487       ,
0.458191       ,
0.453674       ,
0.457141       ,
0.455554       ,
0.452551       ,
0.449292       ,
0.447388       ,
0.452856       ,
0.458057       ,
0.459265       ,
0.463855       ,
0.462048       ,
0.463513       ,
0.464636       ,
0.46051        ,
0.463257       ,
0.459961       ,
0.299792       ,
0.388562       ,
0.433887       ,
0.455371       ,
0.484387       ,
0.503333       ,
0.505713       ,
0.523376       ,
0.512085       ,
0.535278       ,
0.544446       ,
0.572009       ,
0.563611       ,
0.587598       ,
0.592773       ,
0.597083       ,
0.609827       ,
0.616431       ,
0.626013       ,
0.63136        ,
0.635266       ,
0.640601       ,
0.642163       ,
0.653455       ,
0.641968       ,
0.660193       ,
0.66416        ,
0.671448       ,
0.671313       ,
0.662622       ,
0.67467        ,
0.674402       ,
0.672461       ,
0.66925        ,
0.686035       ,
0.673242       ,
0.68667        ,
0.687402       ,
0.68988        ,
0.694177       ,
0.699377       ,
0.692432       ,
0.690466       ,
0.702856       ,
0.705579       ,
0.704382       ,
0.69176        ,
0.702502       ,
0.707251       ,
0.700305       ,
0.708972       ,
0.706799       ,
0.711877       ,
0.712268       ,
0.705725       ,
0.702429       ,
0.713135       ,
0.716211       ,
0.710352       ,
0.713086       ,
0.717529       ,
0.725818       ,
0.71228        ,
0.719446       ,
0.726575       ,
0.722986       ,
0.726233       ,
0.725488       ,
0.720789       ,
0.727795       ,
0.723804       ,
0.725793       ,
0.728906       ,
0.723987       ,
0.732666       ,
0.735217       ,
0.733093       ,
0.730432       ,
0.729724       ,
0.728955       ,
0.727637       ,
0.737939       ,
0.728076       ,
0.725952       ,
0.737683       ,
0.730225       ,
0.729785       ,
0.73335        ,
0.738208       ,
0.735791       ,
0.735059       ,
0.736658       ,
0.738196       ,
0.73064        ,
0.73689        ,
0.747607       ,
0.742139       ,
0.740222       ,
0.739478       ,
0.744763       ,
0.746411       ,
0.740088       ,
0.742578       ,
0.732788       ,
0.726282       ,
0.737402       ,
0.743274       ,
0.747302       ,
0.738586       ,
0.742944       ,
0.748242       ,
0.750232       ,
0.746643       ,
0.747913       ,
0.747681       ,
0.748584       ,
0.748572       ,
0.745215       ,
0.746631       ,
0.745496       ,
0.746057       ,
0.746204       ,
0.752332       ,
0.748523       ,
0.757117       ,
0.752588       ,
0.757959       ,
0.754773       ,
0.754785       ,
0.752881       ,
0.755627       ,
0.75249        ,
0.754224       ,
0.757556       ,
0.752954       ,
0.755713       ,
0.75509        ,
0.753198       ,
0.756274       ,
0.747314       ,
0.754053       ,
0.757922       ,
0.754199       ,
0.761414       ,
0.751477       ,
0.75824        ,
0.75415        ,
0.75354        ,
0.757214       ,
0.755237       ,
0.755786       ,
0.756934       ,
0.756775       ,
0.761182       ,
0.763342       ,
0.755688       ,
0.759265       ,
0.757385       ,
0.759473       ,
0.764233       ,
0.7552         ,
0.756787       ,
0.737427       ,
0.75           ,
0.763574       ,
0.759998       ,
0.766162       ,
0.753088       ,
0.76322        ,
0.763318       ,
0.756482       ,
0.756042       ,
0.758179       ,
0.762244       ,
0.742688       ,
0.760962       ,
0.746704       ,
0.764392       ,
0.764551       ,
0.757104       ,
0.745386       ,
0.765234       ,
0.760767       ,
0.764294       ,
0.761646       ,
0.765039       ,
0.762988       ,
0.353394       ,
0.436414       ,
0.464526       ,
0.4974         ,
0.505811       ,
0.524963       ,
0.533557       ,
0.562268       ,
0.557532       ,
0.586108       ,
0.585132       ,
0.609888       ,
0.608362       ,
0.631897       ,
0.628564       ,
0.640613       ,
0.653687       ,
0.64198        ,
0.659485       ,
0.665881       ,
0.673169       ,
0.676453       ,
0.681921       ,
0.684326       ,
0.671375       ,
0.690845       ,
0.688989       ,
0.690332       ,
0.696387       ,
0.705054       ,
0.69906        ,
0.705212       ,
0.707678       ,
0.692749       ,
0.714075       ,
0.70415        ,
0.699866       ,
0.71355        ,
0.717883       ,
0.718433       ,
0.722192       ,
0.724292       ,
0.722437       ,
0.707263       ,
0.722278       ,
0.719519       ,
0.718542       ,
0.730664       ,
0.725159       ,
0.729126       ,
0.728406       ,
0.728882       ,
0.722937       ,
0.731934       ,
0.726001       ,
0.720081       ,
0.736255       ,
0.739343       ,
0.733118       ,
0.737146       ,
0.739795       ,
0.742798       ,
0.739685       ,
0.742578       ,
0.732214       ,
0.734241       ,
0.73844        ,
0.744727       ,
0.722302       ,
0.746313       ,
0.742798       ,
0.736462       ,
0.744238       ,
0.745422       ,
0.752283       ,
0.745459       ,
0.749609       ,
0.746143       ,
0.747095       ,
0.743835       ,
0.742993       ,
0.753381       ,
0.754211       ,
0.750037       ,
0.746497       ,
0.744775       ,
0.755762       ,
0.754541       ,
0.756921       ,
0.755383       ,
0.743738       ,
0.754773       ,
0.759741       ,
0.752283       ,
0.75354        ,
0.759216       ,
0.758984       ,
0.749731       ,
0.750623       ,
0.756958       ,
0.757764       ,
0.744775       ,
0.753101       ,
0.762781       ,
0.756726       ,
0.7526         ,
0.73739        ,
0.758179       ,
0.756238       ,
0.752222       ,
0.762561       ,
0.763953       ,
0.759827       ,
0.750281       ,
0.753381       ,
0.760461       ,
0.755493       ,
0.759534       ,
0.755542       ,
0.756519       ,
0.747119       ,
0.764258       ,
0.759912       ,
0.758838       ,
0.758374       ,
0.760608       ,
0.768542       ,
0.765051       ,
0.764636       ,
0.739185       ,
0.766638       ,
0.756787       ,
0.757861       ,
0.767957       ,
0.766907       ,
0.765369       ,
0.762573       ,
0.761267       ,
0.761035       ,
0.765369       ,
0.763          ,
0.764917       ,
0.764258       ,
0.769678       ,
0.763245       ,
0.762024       ,
0.763562       ,
0.762866       ,
0.76626        ,
0.767993       ,
0.769336       ,
0.757373       ,
0.76272        ,
0.760791       ,
0.768958       ,
0.758154       ,
0.769958       ,
0.767346       ,
0.772351       ,
0.759851       ,
0.770068       ,
0.767224       ,
0.763635       ,
0.759204       ,
0.771106       ,
0.766943       ,
0.769055       ,
0.769983       ,
0.767651       ,
0.766736       ,
0.761023       ,
0.762024       ,
0.760767       ,
0.764954       ,
0.76272        ,
0.768494       ,
0.762427       ,
0.766724       ,
0.762585       ,
0.099988       ,
0.099988       ,
0.099988       ,
0.099988       ,
0.099988       ,
0.099988       ,
0.099988       ,
0.099988       ,
0.099988       ,
0.099988       ,
0.099988       ,
0.099988       ,
0.099988       ,
0.099988       ,
0.099988       ,
0.099988       ,
0.099988       ,
0.099988       ,
0.099988       ,
0.099988       ,
0.099988       ,
0.152271       ,
0.160754       ,
0.160938       ,
0.160779       ,
0.161072       ,
0.159888       ,
0.160022       ,
0.161047       ,
0.161768       ,
0.163574       ,
0.16344        ,
0.164478       ,
0.165332       ,
0.16897        ,
0.173401       ,
0.176294       ,
0.181775       ,
0.185046       ,
0.187988       ,
0.192285       ,
0.194849       ,
0.196655       ,
0.198877       ,
0.200244       ,
0.200623       ,
0.202393       ,
0.202637       ,
0.203149       ,
0.203357       ,
0.204773       ,
0.20564        ,
0.205322       ,
0.207446       ,
0.208728       ,
0.208215       ,
0.210889       ,
0.212012       ,
0.214368       ,
0.215344       ,
0.21604        ,
0.219958       ,
0.221973       ,
0.22522        ,
0.227722       ,
0.22959        ,
0.23125        ,
0.233618       ,
0.23833        ,
0.242371       ,
0.247827       ,
0.251575       ,
0.256165       ,
0.260815       ,
0.267078       ,
0.269568       ,
0.272681       ,
0.277002       ,
0.281543       ,
0.285461       ,
0.290417       ,
0.294165       ,
0.297546       ,
0.301294       ,
0.303357       ,
0.306604       ,
0.308984       ,
0.311279       ,
0.3146         ,
0.317078       ,
0.319629       ,
0.319434       ,
0.32373        ,
0.324597       ,
0.326111       ,
0.327551       ,
0.328613       ,
0.331445       ,
0.332092       ,
0.333447       ,
0.335693       ,
0.336963       ,
0.337219       ,
0.337305       ,
0.340393       ,
0.341101       ,
0.343018       ,
0.344165       ,
0.345093       ,
0.346997       ,
0.348401       ,
0.348499       ,
0.349207       ,
0.350549       ,
0.353003       ,
0.352551       ,
0.356628       ,
0.355579       ,
0.354211       ,
0.357263       ,
0.358252       ,
0.358252       ,
0.355676       ,
0.350012       ,
0.346216       ,
0.341138       ,
0.33866        ,
0.334839       ,
0.33739        ,
0.347302       ,
0.355591       ,
0.359668       ,
0.362097       ,
0.364478       ,
0.363391       ,
0.364502       ,
0.366028       ,
0.360938       ,
0.356323       ,
0.359607       ,
0.361121       ,
0.360413       ,
0.361707       ,
0.362048       ,
0.362292       ,
0.36156        ,
0.363147       ,
0.367798       ,
0.369727       ,
0.369617       ,
0.374817       ,
0.374231       ,
0.379126       ,
0.379578       ,
0.378503       ,
0.374097       ,
0.378442       ,
0.381458       ,
0.386121       ,
0.387231       ,
0.38512        ,
0.384912       ,
0.382361       ,
0.383435       ,
0.382727       ,
0.384473       ,
0.387207       ,
0.389807       ,
0.391528       ,
0.387378       ,
0.389697       ,
0.391431       ,
0.390759       ,
0.393176       ,
0.390759       ,
0.389868       ,
0.389636       ,
0.383997       ,
0.38385        ,
0.388843       ,
0.394214       ,
0.395093       ,
0.386841       ,
0.385791       ,
0.391455       ,
0.398376       ,
0.400012       ,
0.406714       ,
0.409827       ,
0.409546       ,
0.409204       ,
0.405981       ,
0.405237       ,
0.405273       ,
0.406396       ,
0.408508       ,
0.407764       ,
0.408228       ,
0.407092       ,
0.409851       ,
0.396997       ,
0.397754       ,
0.39989        ,
0.402661       ,
0.400525       ,
0.405774       ,
0.410266       ,
0.415479       ,
0.417908       ,
0.421069       ,
0.425781       ,
0.427722       ,
0.428503       ,
0.427441       ,
0.426855       ,
0.426721       ,
0.426331       ,
0.427393       ,
0.417603       ,
0.40481        ,
0.410071       ,
0.420044       ,
0.428833       ,
0.43092        ,
0.431604       ,
0.432959       ,
0.432605       ,
0.430811       ,
0.433142       ,
0.427173       ,
0.428979       ,
0.429675       ,
0.426685       ,
0.430151       ,
0.430139       ,
0.432861       ,
0.431226       ,
0.430688       ,
0.42218        ,
0.417224       ,
0.424744       ,
0.430579       ,
0.428052       ,
0.426038       ,
0.426184       ,
0.43175        ,
0.436694       ,
0.441931       ,
0.441638       ,
0.444629       ,
0.447034       ,
0.449207       ,
0.449561       ,
0.449829       ,
0.451245       ,
0.450452       ,
0.448816       ,
0.446448       ,
0.443909       ,
0.443616       ,
0.439038       ,
0.439539       ,
0.441284       ,
0.44425        ,
0.442798       ,
0.447156       ,
0.449841       ,
0.449683       ,
0.444946       ,
0.447278       ,
0.447058       ,
0.450403       ,
0.454028       ,
0.455249       ,
0.458411       ,
0.451904       ,
0.4521         ,
0.450293       ,
0.449158       ,
0.450244       ,
0.44906        ,
0.448132       ,
0.451697       ,
0.454041       ,
0.455005       ,
0.455298       ,
0.453699       ,
0.451672       ,
0.443591       ,
0.436804       ,
0.431653       ,
0.419873       ,
0.429102       ,
0.438586       ,
0.447144       ,
0.152124       ,
0.184033       ,
0.179321       ,
0.112183       ,
0.215088       ,
0.202991       ,
0.158203       ,
0.23031        ,
0.290015       ,
0.235034       ,
0.221741       ,
0.277637       ,
0.238843       ,
0.307642       ,
0.283765       ,
0.285132       ,
0.340808       ,
0.28479        ,
0.262756       ,
0.315796       ,
0.312354       ,
0.328247       ,
0.351538       ,
0.338428       ,
0.296985       ,
0.282471       ,
0.383264       ,
0.386853       ,
0.352222       ,
0.354089       ,
0.332458       ,
0.400122       ,
0.396765       ,
0.336108       ,
0.365784       ,
0.402356       ,
0.397571       ,
0.389868       ,
0.424829       ,
0.406689       ,
0.41853        ,
0.426208       ,
0.413696       ,
0.38717        ,
0.445667       ,
0.435132       ,
0.403296       ,
0.446631       ,
0.418726       ,
0.396667       ,
0.402576       ,
0.436987       ,
0.42395        ,
0.438489       ,
0.443994       ,
0.418005       ,
0.458813       ,
0.442773       ,
0.417212       ,
0.464624       ,
0.408643       ,
0.475562       ,
0.453589       ,
0.434375       ,
0.487158       ,
0.461096       ,
0.459521       ,
0.454443       ,
0.397314       ,
0.485144       ,
0.454028       ,
0.456824       ,
0.492261       ,
0.442847       ,
0.473364       ,
0.469666       ,
0.438892       ,
0.49375        ,
0.473914       ,
0.459302       ,
0.467761       ,
0.445386       ,
0.482239       ,
0.496838       ,
0.456409       ,
0.507483       ,
0.499329       ,
0.467761       ,
0.507776       ,
0.482825       ,
0.482422       ,
0.519019       ,
0.468677       ,
0.514905       ,
0.50675        ,
0.461194       ,
0.486829       ,
0.470374       ,
0.513416       ,
0.461816       ,
0.526343       ,
0.543738       ,
0.512988       ,
0.458301       ,
0.536267       ,
0.54552        ,
0.508008       ,
0.501965       ,
0.532642       ,
0.503748       ,
0.501294       ,
0.547034       ,
0.486694       ,
0.492578       ,
0.554199       ,
0.521106       ,
0.503577       ,
0.521008       ,
0.503662       ,
0.555774       ,
0.543201       ,
0.507629       ,
0.542419       ,
0.541907       ,
0.51709        ,
0.532239       ,
0.551343       ,
0.529919       ,
0.516382       ,
0.554028       ,
0.531543       ,
0.508557       ,
0.515186       ,
0.52168        ,
0.547144       ,
0.536987       ,
0.548413       ,
0.563586       ,
0.509888       ,
0.514893       ,
0.561365       ,
0.544556       ,
0.529065       ,
0.539172       ,
0.541528       ,
0.57074        ,
0.550549       ,
0.542505       ,
0.526501       ,
0.571387       ,
0.566187       ,
0.522131       ,
0.521875       ,
0.563599       ,
0.557874       ,
0.529895       ,
0.567786       ,
0.578088       ,
0.555688       ,
0.571753       ,
0.56842        ,
0.547241       ,
0.578699       ,
0.551941       ,
0.569141       ,
0.575049       ,
0.530408       ,
0.570532       ,
0.579602       ,
0.56488        ,
0.55332        ,
0.571973       ,
0.588916       ,
0.588623       ,
0.576538       ,
0.54917        ,
0.577124       ,
0.584119       ,
0.576355       ,
0.584644       ,
0.580408       ,
0.573303       ,
0.591357       ,
0.595789       ,
0.578735       ,
0.577979       ,
0.592932       ,
0.585291       ,
0.529492       ,
0.578894       ,
0.586731       ,
0.539502       ,
0.589734       ,
0.584888       ,
0.532471       ,
0.598535       ,
0.609851       ,
0.584521       ,
0.569714       ,
0.603357       ,
0.591113       ,
0.578662       ,
0.553369       ,
0.587927       ,
0.608594       ,
0.580286       ,
0.568359       ,
0.6104         ,
0.602014       ,
0.571545       ,
0.588159       ,
0.595398       ,
0.591052       ,
0.591345       ,
0.608044       ,
0.606677       ,
0.5755         ,
0.552783       ,
0.619849       ,
0.626233       ,
0.597009       ,
0.583252       ,
0.609717       ,
0.595483       ,
0.582874       ,
0.611401       ,
0.613342       ,
0.602783       ,
0.607239       ,
0.613049       ,
0.587134       ,
0.602197       ,
0.616772       ,
0.606665       ,
0.614636       ,
0.624902       ,
0.597791       ,
0.589136       ,
0.609717       ,
0.584058       ,
0.094495       ,
0.094495       ,
0.094495       ,
0.094495       ,
0.094495       ,
0.094495       ,
0.094495       ,
0.094495       ,
0.094495       ,
0.094495       ,
0.094495       ,
0.094495       ,
0.094495       ,
0.094495       ,
0.094495       ,
0.094495       ,
0.094495       ,
0.094495       ,
0.094495       ,
0.094495       ,
0.094495       ,
0.469556       ,
0.5604         ,
0.583813       ,
0.625781       ,
0.646899       ,
0.655737       ,
0.680811       ,
0.699292       ,
0.667957       ,
0.707471       ,
0.697656       ,
0.716748       ,
0.711279       ,
0.7229         ,
0.722681       ,
0.710364       ,
0.737512       ,
0.728833       ,
0.738806       ,
0.7328         ,
0.741064       ,
0.744299       ,
0.722144       ,
0.746057       ,
0.743933       ,
0.747327       ,
0.738159       ,
0.743677       ,
0.753076       ,
0.756396       ,
0.740723       ,
0.753394       ,
0.755042       ,
0.74115        ,
0.759814       ,
0.742859       ,
0.760352       ,
0.747046       ,
0.752454       ,
0.757629       ,
0.754565       ,
0.754456       ,
0.758472       ,
0.76377        ,
0.751709       ,
0.757349       ,
0.748865       ,
0.758997       ,
0.755176       ,
0.75957        ,
0.75376        ,
0.760022       ,
0.764417       ,
0.764368       ,
0.756384       ,
0.742664       ,
0.76134        ,
0.761694       ,
0.756067       ,
0.748621       ,
0.762195       ,
0.761572       ,
0.760571       ,
0.759558       ,
0.755872       ,
0.765271       ,
0.76377        ,
0.762756       ,
0.753259       ,
0.748486       ,
0.752686       ,
0.759753       ,
0.758936       ,
0.75603        ,
0.756152       ,
0.761841       ,
0.764026       ,
0.756433       ,
0.756458       ,
0.750623       ,
0.751953       ,
0.765637       ,
0.755042       ,
0.756409       ,
0.764111       ,
0.763171       ,
0.749292       ,
0.764148       ,
0.757996       ,
0.761548       ,
0.758801       ,
0.754541       ,
0.758972       ,
0.763245       ,
0.759045       ,
0.761914       ,
0.762903       ,
0.758521       ,
0.743726       ,
0.756262       ,
0.754456       ,
0.759875

]

x12 = [
0            ,
1.44255      ,
5.71539      ,
6.98495      ,
7.62554      ,
8.2549       ,
8.89907      ,
13.0764      ,
16.9584      ,
17.4215      ,
17.889       ,
19.131       ,
20.3923      ,
21.7275      ,
23.04        ,
24.3457      ,
25.6554      ,
29.8065      ,
33.9811      ,
38.1641      ,
43.2548      ,
47.4228      ,
51.4339      ,
55.4738      ,
59.5048      ,
60.9694      ,
62.5738      ,
64.0864      ,
65.5332      ,
69.6252      ,
70.9344      ,
72.218       ,
72.8396      ,
77.0697      ,
77.5259      ,
77.9702      ,
82.119       ,
83.4254      ,
84.6653      ,
85.11        ,
85.5634      ,
86.1872      ,
86.8101      ,
87.4301      ,
88.0469      ,
88.6759      ,
89.3002      ,
89.9281      ,
90.5551      ,
91.8268      ,
93.0744      ,
94.375       ,
95.6526      ,
96.8728      ,
98.1137      ,
99.3431      ,
100.596      ,
101.051      ,
101.499      ,
101.939      ,
102.385      ,
102.831      ,
103.304      ,
103.75       ,
104.198      ,
105.68       ,
107.108      ,
108.577      ,
110.063      ,
111.511      ,
112.968      ,
114.495      ,
116.042      ,
117.356      ,
118.709      ,
119.158      ,
119.608      ,
123.973      ,
128.501      ,
129.219      ,
129.936      ,
130.576      ,
131.218      ,
132.471      ,
133.772      ,
134.44       ,
135.062      ,
135.786      ,
136.523      ,
137.827      ,
139.122      ,
139.579      ,
140.033      ,
140.748      ,
141.466      ,
142.2        ,
142.911      ,
147.119      ,
151.449      ,
155.722      ,
159.972      ,
164.271      ,
168.442      ,
172.707      ,
176.88       ,
181.078      ,
185.265      ,
189.423      ,
193.547      ,
197.646      ,
201.722      ,
205.833      ,
209.828      ,
210.444      ,
211.076      ,
211.692      ,
212.309      ,
212.942      ,
213.569      ,
214.203      ,
214.831      ,
215.472      ,
216.106      ,
216.74       ,
217.379      ,
218.012      ,
218.655      ,
219.291      ,
219.934      ,
224.123      ,
228.476      ,
232.68       ,
236.901      ,
241.201      ,
245.604      ,
250.025      ,
254.565      ,
259.022      ,
263.49       ,
268.011      ,
272.419      ,
276.996      ,
281.489      ,
285.967      ,
290.509      ,
291.783      ,
293.051      ,
294.282      ,
295.551      ,
296.79       ,
298.079      ,
299.375      ,
300.623      ,
301.818      ,
303.064      ,
304.295      ,
305.567      ,
306.858      ,
308.097      ,
309.318      ,
310.58       ,
311.293      ,
311.991      ,
312.717      ,
313.443      ,
317.723      ,
321.907      ,
326.168      ,
330.316      ,
331.639      ,
333.009      ,
334.332      ,
335.668      ,
336.953      ,
338.178      ,
339.435      ,
340.706      ,
341.969      ,
343.248      ,
344.552      ,
345.845      ,
346.484      ,
347.107      ,
347.756      ,
348.383      ,
348.832      ,
349.284      ,
349.733      ,
350.186      ,
350.642      ,
351.088      ,
351.542      ,
351.991      ,
352.695      ,
353.41       ,
354.13       ,
354.856      ,
356.185      ,
357.468      ,
358.794      ,
360.09       ,
360.729      ,
361.361      ,
361.999      ,
362.64       ,
363.092      ,
363.554      ,
364.024      ,
364.48       ,
364.929      ,
365.395      ,
365.864      ,
366.336      ,
366.81       ,
367.281      ,
367.739      ,
368.207      ,
368.672      ,
369.145      ,
369.607      ,
370.073      ,
370.549      ,
371.025      ,
371.503      ,
372.004      ,
372.536      ,
373.061      ,
373.556      ,
374.033      ,
374.51       ,
374.978      ,
375.481      ,
375.957      ,
376.436      ,
376.909      ,
377.384      ,
377.861      ,
378.37       ,
378.874      ,
379.375      ,
379.881      ,
384.29       ,
388.682      ,
393.13       ,
397.527      ,
402.051      ,
406.604      ,
411.203      ,
415.689      ,
420.354      ,
424.907      ,
429.375      ,
433.798      ,
438.264      ,
442.619      ,
447.033      ,
451.335      ,
455.673      ,
460.078      ,
464.337      ,
468.866      ,
473.322      ,
477.796      ,
482.319      ,
486.773      ,
491.369      ,
495.771      ,
500.058      ,
504.301      ,
508.696      ,
513.081      ,
517.456      ,
521.896      ,
523.192      ,
524.445      ,
525.729      ,
527.04       ,
528.32       ,
529.586      ,
530.847      ,
532.109      ,
533.352      ,
534.599      ,
535.833      ,
537.089      ,
538.347      ,
539.635      ,
540.895      ,
542.166      ,
543.435      ,
544.737      ,
545.989      ,
547.228      ,
548.524      ,
552.728      ,
556.967      ,
560.965      ,
564.97       ,
569.123      ,
573.48       ,
577.691      ,
581.868      ,
586.139      ,
590.376      ,
594.58       ,
598.761      ,
603.089      ,
607.336      ,
611.54       ,
615.834      ,
620.008      ,
624.115      ,
628.326      ,
632.5        ,
636.702      ,
640.816      ,
645.314      ,
649.659      ,
653.98       ,
658.287      ,
662.501      ,
666.63       ,
670.839      ,
671.469      ,
672.107      ,
672.742      ,
673.359      ,
673.981      ,
674.616      ,
675.271      ,
675.911      ,
676.554      ,
677.18       ,
677.811      ,
678.454      ,
679.084      ,
679.717      ,
680.346      ,
680.975      ,
684.94       ,
688.892      ,
693.003      ,
697.185      ,
701.403      ,
705.686      ,
709.952      ,
714.244      ,
715.518      ,
716.784      ,
718.047      ,
719.369      ,
720.683      ,
721.955      ,
723.257      ,
724.556      ,
725.837      ,
727.14       ,
728.414      ,
729.68       ,
730.975      ,
732.214      ,
733.469      ,
734.711      ,
735.347      ,
735.991      ,
736.622      ,
737.262      ,
737.902      ,
738.534      ,
739.178      ,
739.797      ,
744.061      ,
748.365      ,
752.737      ,
757.299      ,
761.489      ,
765.895      ,
770.174      ,
774.378      ,
778.606      ,
782.87       ,
787.08       ,
791.193      ,
795.213      ,
799.306      ,
803.452      ,
807.635      ,
808.923      ,
810.186      ,
811.41       ,
812.652      ,
813.893      ,
815.146      ,
816.371      ,
817.596      ,
818.867      ,
820.111      ,
821.357      ,
822.64       ,
823.955      ,
825.289      ,
826.635      ,
827.938      ,
832.221      ,
836.512      ,
840.755      ,
845.129      ,
849.45       ,
853.67       ,
858.03       ,
862.48       ,
866.83       ,
868.139      ,
869.467      ,
871.017      ,
871.675      ,
876.249      ,
877.76       ,
879.251      ,
883.496      ,
884.132      ,
888.293      ,
889.004      ,
889.454      ,
889.905      ,
890.553      ,
894.679      ,
896.135      ,
896.782      ,
900.889      ,
902.199      ,
906.392      ,
907.715      ,
908.988      ,
910.2        ,
911.483      ,
912.107      ,
913.323      ,
914.766      ,
919.098      ,
919.58       ,
920.297      ,
921.012      ,
922.337      ,
923.79       ,
924.418      ,
928.736      ,
930.17       ,
934.287      ,
935.005      ,
935.454      ,
935.898      ,
936.523      ,
937.932      ,
939.199      ,
943.411      ,
943.859      ,
944.568      ,
945.307      ,
946.87       ,
948.387      ,
949.915      ,
951.448      ,
955.577      ,
959.592      ,
960.226      ,
960.863      ,
962.136      ,
963.398      ,
967.614      ,
972.015      ,
972.718      ,
973.44       ,
974.182      ,
974.93       ,
976.456      ,
977.952      ,
979.455      ,
981.024      ,
985.118      ,
989.064      ,
992.803      ,
996.613      ,
997.888      ,
999.182      ,
1000.45      ,
1001.76      ,
1006.27      ,
1010.54      ,
1015.06      ,
1019.46      ,
1019.92      ,
1020.39      ,
1020.86      ,
1021.31      ,
1021.78      ,
1022.25      ,
1022.7       ,
1023.16      ,
1023.63      ,
1024.09      ,
1024.54      ,
1024.99      ,
1025.44      ,
1025.89      ,
1026.34      ,
1026.78      ,
1027.23      ,
1027.68      ,
1028.13      ,
1028.58      ,
1029.03      ,
1029.48      ,
1029.94      ,
1030.39      ,
1030.84      ,
1031.31      ,
1031.78      ,
1032.23      ,
1032.68      ,
1033.13      ,
1033.58      ,
1034.05      ,
1034.51      ,
1034.97      ,
1035.44      ,
1035.9       ,
1036.36      ,
1036.83      ,
1037.3       ,
1037.78      ,
1038.25      ,
1038.72      ,
1039.21      ,
1039.68      ,
1040.18      ,
1040.66      ,
1041.13      ,
1041.6       ,
1042.1       ,
1042.6       ,
1043.13      ,
1043.6       ,
1044.07      ,
1044.56      ,
1045.03      ,
1045.5       ,
1045.97      ,
1046.43      ,
1046.9       ,
1047.37      ,
1047.84      ,
1048.32      ,
1048.79      ,
1049.27      ,
1050.67      ,
1052.04      ,
1053.39      ,
1054.72      ,
1056.03      ,
1057.37      ,
1058.68      ,
1060.03      ,
1061.36      ,
1062.65      ,
1063.97      ,
1065.33      ,
1066.65      ,
1067.98      ,
1069.33      ,
1070.64      ,
1071.96      ,
1073.27      ,
1074.56      ,
1075.89      ,
1077.19      ,
1078.48      ,
1079.81      ,
1081.14      ,
1082.5       ,
1083.83      ,
1085.11      ,
1086.42      ,
1087.72      ,
1089.02      ,
1090.32      ,
1091.62      ,
1092.93      ,
1094.22      ,
1095.48      ,
1096.85      ,
1098.22      ,
1099.57      ,
1100.89      ,
1102.25      ,
1103.6       ,
1104.92      ,
1106.24      ,
1107.53      ,
1108.79      ,
1110.04      ,
1111.33      ,
1112.63      ,
1113.92      ,
1115.24      ,
1116.52      ,
1117.83      ,
1119.16      ,
1120.5       ,
1121.86      ,
1123.18      ,
1124.52      ,
1125.84      ,
1127.16      ,
1128.45      ,
1129.71      ,
1131.05      ,
1132.39      ,
1133.69      ,
1137.83      ,
1142         ,
1146.03      ,
1149.95      ,
1153.73      ,
1157.57      ,
1161.5       ,
1165.49      ,
1169.54      ,
1173.67      ,
1177.69      ,
1181.6       ,
1185.51      ,
1189.51      ,
1193.62      ,
1197.72      ,
1201.74      ,
1205.72      ,
1209.72      ,
1213.75      ,
1217.79      ,
1221.77      ,
1225.73      ,
1229.65      ,
1233.63      ,
1237.67      ,
1241.74      ,
1245.8       ,
1249.84      ,
1253.9       ,
1257.79      ,
1261.82      ,
1265.95      ,
1270         ,
1273.9       ,
1277.87      ,
1281.69      ,
1285.67      ,
1289.55      ,
1293.4       ,
1297.38      ,
1301.35      ,
1305.24      ,
1309.31      ,
1313.37      ,
1317.5       ,
1321.45      ,
1325.47      ,
1329.55      ,
1333.62      ,
1337.54      ,
1341.59      ,
1345.69      ,
1349.66      ,
1353.76      ,
1357.78      ,
1361.94      ,
1365.98      ,
1369.94      ,
1373.87      ,
1377.7       ,
1381.64      ,
1385.62      ,
1389.56      ,
1390.79      ,
1392.09      ,
1393.36      ,
1394.66      ,
1395.99      ,
1397.28      ,
1398.59      ,
1399.88      ,
1401.12      ,
1402.4       ,
1403.67      ,
1404.97      ,
1406.25      ,
1407.57      ,
1408.89      ,
1410.2       ,
1411.5       ,
1412.78      ,
1414.12      ,
1415.42      ,
1416.71      ,
1420.8       ,
1424.93      ,
1429.22      ,
1433.53      ,
1437.73      ,
1441.79      ,
1445.83      ,
1449.93      ,
1453.98      ,
1458.15      ,
1462.18      ,
1466.36      ,
1470.42      ,
1474.36      ,
1478.4       ,
1482.37      ,
1483.09      ,
1483.79      ,
1484.5       ,
1485.21      ,
1485.93      ,
1486.64      ,
1487.36      ,
1488.08      ,
1488.78      ,
1489.49      ,
1490.2       ,
1490.92      ,
1491.68      ,
1492.41      ,
1493.12      ,
1493.83      ,
1494.46      ,
1495.11      ,
1495.78      ,
1496.44      ,
1497.09      ,
1497.75      ,
1498.39      ,
1499.03      ,
1499.67      ,
1500.3       ,
1500.93      ,
1501.57      ,
1502.21      ,
1502.86      ,
1503.49      ,
1504.13      ,
1504.76      ,
1505.38      ,
1506.02      ,
1506.64      ,
1507.29      ,
1507.93      ,
1508.57      ,
1509.2       ,
1509.84      ,
1510.47      ,
1511.11      ,
1511.74      ,
1512.37      ,
1513         ,
1513.64      ,
1514.26      ,
1514.9       ,
1515.53      ,
1516.17      ,
1516.81      ,
1517.45      ,
1518.08      ,
1518.71      ,
1519.35      ,
1519.99      ,
1520.64      ,
1521.27      ,
1521.91      ,
1522.55      ,
1523.19      ,
1523.84      ,
1524.48      ,
1528.64      ,
1532.72      ,
1536.78      ,
1540.88      ,
1544.96      ,
1549.08      ,
1552.97      ,
1557         ,
1561.01      ,
1564.88      ,
1568.74      ,
1572.54      ,
1576.46      ,
1580.39      ,
1584.34      ,
1588.34      ,
1589.64      ,
1590.93      ,
1592.25      ,
1593.52      ,
1594.78      ,
1596.03      ,
1597.26      ,
1598.47      ,
1599.68      ,
1600.9       ,
1602.15      ,
1603.41      ,
1604.67      ,
1605.92      ,
1607.17      ,
1608.37      ,
1609.74      ,
1611.12      ,
1612.77      ,
1614.21      ,
1615.61      ,
1617.01      ,
1618.47      ,
1619.91      ,
1621.35      ,
1622.76      ,
1624.18      ,
1625.62      ,
1627.04      ,
1628.45      ,
1629.85      ,
1631.27      ,
1635.51      ,
1639.72      ,
1643.92      ,
1647.89      ,
1651.86      ,
1655.98      ,
1660.14      ,
1664.29      ,
1668.47      ,
1672.67      ,
1676.68      ,
1680.6       ,
1684.69      ,
1688.9       ,
1692.99      ,
1697.17      ,
1697.79      ,
1698.42      ,
1699.1       ,
1699.73      ,
1700.36      ,
1700.99      ,
1701.61      ,
1702.25      ,
1702.87      ,
1703.5       ,
1704.13      ,
1704.75      ,
1705.38      ,
1706.02      ,
1706.64      ,
1707.27      ,
1708.55      ,
1709.81      ,
1711.06      ,
1712.34      ,
1713.59      ,
1714.89      ,
1716.2       ,
1717.48      ,
1718.72      ,
1720.01      ,
1721.3       ,
1722.54      ,
1723.79      ,
1725.06      ,
1726.33      ,
1727.58      ,
1728.95      ,
1730.39      ,
1731.85      ,
1733.28      ,
1734.75      ,
1736.15      ,
1737.6       ,
1739.02      ,
1740.46      ,
1741.9       ,
1743.34      ,
1744.85      ,
1746.42      ,
1748.06      ,
1749.62      ,
1751.12      ,
1752.4       ,
1753.68      ,
1755.07      ,
1756.44      ,
1760.48      ,
1764.58      ,
1768.61      ,
1772.65      ,
1776.64      ,
1780.65      ,
1781.87      ,
1783.12      ,
1783.8       ,
1784.43      ,
1785.14      ,
1785.86      ,
1787.2       ,
1788.52      ,
1792.65      ,
1796.61      ,
1798.1       ,
1799.65      ,
1800.1       ,
1800.56      ,
1804.66      ,
1808.68      ,
1810.04      ,
1811.34      ,
1812.65      ,
1813.97      ,
1814.42      ,
1814.87      ,
1818.85      ,
1822.83      ,
1823.46      ,
1824.1       ,
1828.15      ,
1832.4       ,
1833.11      ,
1833.82      ,
1835.16      ,
1836.52      ,
1837.16      ,
1837.79      ,
1838.49      ,
1839.19      ,
1839.82      ,
1840.46      ,
1844.5       ,
1848.44      ,
1848.88      ,
1849.33      ,
1853.36      ,
1857.35      ,
1857.84      ,
1858.28      ,
1858.74      ,
1859.18      ,
1860.41      ,
1861.67      ,
1862.33      ,
1862.99      ,
1864.29      ,
1865.63      ,
1869.73      ,
1873.69      ,
1874.91      ,
1876.14      ,
1876.86      ,
1877.55      ,
1879         ,
1880.43      ,
1880.89      ,
1881.34      ,
1882.6       ,
1883.85      ,
1887.91      ,
1891.95      ,
1892.58      ,
1893.21      ,
1897.29      ,
1901.31      ,
1902.02      ,
1902.71      ,
1904.02      ,
1905.33      ,
1906.05      ,
1906.79      ,
1907.41      ,
1908.04      ,
1908.49      ,
1908.93      ,
1909.38      ,
1909.82      ,
1911.07      ,
1912.35      ,
1916.39      ,
1920.08      ,
1923.82      ,
1927.68      ,
1928.91      ,
1930.16      ,
1931.39      ,
1932.63      ,
1934.08      ,
1935.62      ,
1937.06      ,
1938.59      ,
1939.91      ,
1941.19      ,
1942.48      ,
1943.78      ,
1947.77      ,
1951.66      ,
1955.68      ,
1959.79      ,
1963.79      ,
1967.62      ,
1971.51      ,
1975.45      ,
1976.74      ,
1978.09      ,
1979.44      ,
1980.8       ,
1982.1       ,
1983.4       ,
1984.7       ,
1985.98      ,
1987.43      ,
1988.91      ,
1990.34      ,
1991.79      ,
1993.21      ,
1994.7       ,
1996.21      ,
1997.68      ,
2002.03      ,
2006.27      ,
2010.29      ,
2014.17      ,
2018.22      ,
2022.25      ,
2026.2       ,
2030.26      ,
2034.28      ,
2038.34      ,
2042.39      ,
2046.49      ,
2050.7       ,
2054.91      ,
2059.06      ,
2063.14      ,
2064.34      ,
2065.6       ,
2066.9       ,
2068.19      ,
2069.46      ,
2070.74      ,
2072.01      ,
2073.29      ,
2073.93      ,
2074.56      ,
2075.25      ,
2075.88      ,
2076.52      ,
2077.16      ,
2077.81      ,
2078.44      ,
2079.08      ,
2079.71      ,
2080.35      ,
2080.98      ,
2081.6       ,
2082.24      ,
2082.87      ,
2083.5       ,
2084.13      ,
2084.76      ,
2085.38      ,
2086.02      ,
2086.66      ,
2087.39      ,
2088.11      ,
2088.83      ,
2089.55      ,
2090.27      ,
2090.98      ,
2091.68      ,
2092.38      ,
2093.09      ,
2093.8       ,
2094.5       ,
2095.22      ,
2095.94      ,
2096.66      ,
2097.38      ,
2098.08      ,
2098.8       ,
2099.51      ,
2100.22      ,
2100.93      ,
2101.65      ,
2102.37      ,
2103.08      ,
2103.78      ,
2104.5       ,
2105.21      ,
2105.93      ,
2106.65      ,
2107.36      ,
2108.11      ,
2108.85      ,
2109.56      ,
2110.28      ,
2110.99      ,
2111.72      ,
2112.47      ,
2113.2       ,
2113.91      ,
2114.65      ,
2115.38      ,
2116.13      ,
2116.86      ,
2117.57      ,
2118.29      ,
2119         ,
2119.72      ,
2120.43      ,
2121.16      ,
2121.89      ,
2122.62      ,
2123.32      ,
2124.03      ,
2124.78      ,
2125.51      ,
2126.25      ,
2127         ,
2127.71      ,
2128.44      ,
2129.16      ,
2129.88      ,
2130.6       ,
2131.32      ,
2132.03      ,
2132.76      ,
2133.49      ,
2134.25      ,
2134.99      ,
2135.77      ,
2136.5       ,
2137.24      ,
2137.98      ,
2138.72      ,
2139.46      ,
2140.18      ,
2140.91      ,
2141.63      ,
2142.35      ,
2143.08      ,
2143.81      ,
2144.54      ,
2145.28      ,
2146.02      ,
2146.75      ,
2147.48      ,
2148.2       ,
2148.96      ,
2149.7       ,
2150.43      ,
2151.16      ,
2151.9       ,
2152.65      ,
2153.38      ,
2154.1       ,
2154.82      ,
2155.59      ,
2156.35      ,
2157.08      ,
2157.83      ,
2158.3       ,
2158.76      ,
2159.24      ,
2159.7       ,
2160.18      ,
2160.68      ,
2161.16      ,
2161.64      ,
2162.12      ,
2162.6       ,
2163.08      ,
2163.55      ,
2164.03      ,
2164.51      ,
2165.04      ,
2165.56      ,
2166.04      ,
2166.53      ,
2167.01      ,
2167.5       ,
2167.99      ,
2168.48      ,
2168.96      ,
2169.46      ,
2169.97      ,
2170.45      ,
2170.93      ,
2171.42      ,
2171.89      ,
2172.4       ,
2172.91      ,
2173.39      ,
2173.88      ,
2174.36      ,
2174.85      ,
2175.33      ,
2175.81      ,
2176.29      ,
2176.77      ,
2177.25      ,
2177.76      ,
2178.27      ,
2178.75      ,
2179.24      ,
2179.72      ,
2180.22      ,
2180.71      ,
2181.2       ,
2181.68      ,
2182.16      ,
2182.65      ,
2183.14      ,
2183.62      ,
2184.1       ,
2184.59      ,
2185.07      ,
2185.55      ,
2186.03      ,
2186.52      ,
2187.02      ,
2187.5       ,
2187.98      ,
2188.46      ,
2188.94      ,
2189.42      ,
2189.93      ,
2190.41      ,
2190.9       ,
2191.38      ,
2191.9       ,
2192.39      ,
2192.89      ,
2193.4       ,
2193.89      ,
2194.38      ,
2194.86      ,
2195.35      ,
2195.83      ,
2196.32      ,
2196.81      ,
2197.31      ,
2197.8       ,
2198.28      ,
2198.77      ,
2199.28      ,
2199.77      ,
2200.25      ,
2200.75      ,
2201.24      ,
2201.73      ,
2202.22      ,
2202.72      ,
2203.22      ,
2203.71      ,
2204.19      ,
2204.66      ,
2205.14      ,
2205.62      ,
2206.1       ,
2206.58      ,
2207.06      ,
2207.55      ,
2208.04      ,
2208.52      ,
2209         ,
2209.48      ,
2209.96      ,
2210.49      ,
2210.96      ,
2211.45      ,
2211.93      ,
2212.42      ,
2212.9       ,
2213.38      ,
2213.87      ,
2214.36      ,
2214.83      ,
2215.31      ,
2215.79      ,
2216.28      ,
2216.76      ,
2217.25      ,
2217.73      ,
2218.21      ,
2218.69      ,
2219.17      ,
2219.65      ,
2220.13      ,
2221.41      ,
2222.66      ,
2223.91      ,
2225.16      ,
2226.4       ,
2227.59      ,
2228.83      ,
2230.05      ,
2231.33      ,
2232.6       ,
2233.88      ,
2235.19      ,
2236.49      ,
2237.76      ,
2239.02      ,
2240.28      ,
2241.53      ,
2242.78      ,
2244         ,
2245.29      ,
2246.53      ,
2247.7       ,
2248.9       ,
2250.12      ,
2251.33      ,
2252.53      ,
2253.73      ,
2254.97      ,
2256.2       ,
2257.45      ,
2258.71      ,
2260         ,
2261.26      ,
2262.52      ,
2263.76      ,
2265.01      ,
2266.24      ,
2267.46      ,
2268.76      ,
2270.01      ,
2271.29      ,
2272.59      ,
2273.86      ,
2275.15      ,
2276.4       ,
2277.69      ,
2278.96      ,
2280.24      ,
2281.53      ,
2282.77      ,
2284         ,
2285.29      ,
2286.55      ,
2287.82      ,
2289.07      ,
2290.33      ,
2291.62      ,
2292.88      ,
2294.11      ,
2295.37      ,
2296.64      ,
2297.89      ,
2299.16      ,
2300.42      ,
2301.68      ,
2302.95      ,
2304.21      ,
2305.49      ,
2306.7       ,
2307.98      ,
2309.22      ,
2310.5       ,
2311.81      ,
2313.09      ,
2314.39      ,
2315.67      ,
2316.92      ,
2318.15      ,
2319.43      ,
2320.72      ,
2322         ,
2323.26      ,
2324.52      ,
2325.8       ,
2327.09      ,
2328.38      ,
2329.68      ,
2330.96      ,
2332.26      ,
2333.56      ,
2334.8       ,
2336.06      ,
2337.29      ,
2338.51      ,
2339.75      ,
2340.97      ,
2342.29      ,
2343.56      ,
2344.83      ,
2346.1       ,
2347.34      ,
2348.58      ,
2349.82      ,
2351.08      ,
2352.37      ,
2353.63      ,
2354.89      ,
2356.16      ,
2357.47      ,
2358.79      ,
2360.09      ,
2361.35      ,
2362.64      ,
2363.95      ,
2365.25      ,
2366.53      ,
2367.81      ,
2369.06      ,
2370.3       ,
2371.57      ,
2372.84      ,
2374.12      ,
2375.38      ,
2376.61      ,
2377.87      ,
2379.12      ,
2380.4       ,
2381.63      ,
2382.08      ,
2382.53      ,
2382.98      ,
2383.43      ,
2383.87      ,
2384.32      ,
2384.77      ,
2385.22      ,
2385.68      ,
2386.13      ,
2386.58      ,
2387.03      ,
2387.47      ,
2387.93      ,
2388.39      ,
2388.84      ,
2389.29      ,
2389.75      ,
2390.2       ,
2390.65      ,
2391.11      ,
2392.66      ,
2394.12      ,
2395.55      ,
2397.01      ,
2398.51      ,
2399.93      ,
2401.37      ,
2402.86      ,
2404.28      ,
2405.75      ,
2407.18      ,
2408.71      ,
2410.18      ,
2411.68      ,
2413.22      ,
2414.7       ,
2416.18      ,
2417.62      ,
2419.08      ,
2420.6       ,
2422.2       ,
2422.85      ,
2423.49      ,
2424.13      ,
2424.77      ,
2425.41      ,
2426.05      ,
2426.7       ,
2427.34      ,
2427.98      ,
2428.62      ,
2429.28      ,
2429.94      ,
2430.58      ,
2431.24      ,
2431.91      ,
2432.55      ,
2433.2       ,
2433.84      ,
2434.48      ,
2435.11      ,
2435.74      ,
2436.38      ,
2437.02      ,
2437.67      ,
2438.31      ,
2438.95      ,
2439.59      ,
2440.23      ,
2440.88      ,
2441.52      ,
2442.16      ,
2442.81      ,
2443.45      ,
2444.09      ,
2444.74      ,
2445.37      ,
2446.02      ,
2446.66      ,
2447.3       ,
2447.94      ,
2448.58      ,
2449.23      ,
2449.87      ,
2450.54      ,
2451.19      ,
2451.83      ,
2452.49      ,
2453.14      ,
2453.79      ,
2454.44      ,
2455.09      ,
2455.74      ,
2456.4       ,
2460.64      ,
2464.75      ,
2468.81      ,
2472.76      ,
2476.77      ,
2480.92      ,
2485.02      ,
2489         ,
2493.12      ,
2497.2       ,
2501.08      ,
2505.14      ,
2509.14      ,
2513.14      ,
2517.16      ,
2521.19      ,
2525.07      ,
2528.92      ,
2532.93      ,
2537.01      ,
2541.17      ,
2545.03      ,
2549.19      ,
2553.2       ,
2557.15      ,
2561.12      ,
2565.11      ,
2565.74      ,
2566.37      ,
2566.99      ,
2567.62      ,
2568.25      ,
2568.88      ,
2569.51      ,
2570.14      ,
2570.78      ,
2571.41      ,
2572.04      ,
2572.67      ,
2573.3       ,
2573.93      ,
2574.56      ,
2575.25      ,
2575.89      ,
2576.53      ,
2577.16      ,
2577.8       ,
2578.45      ,
2582.72      ,
2587.04      ,
2591.54      ,
2598.87      ,
2608.99      ,
2620.72      ,
2631.87      ,
2642.87      ,
2654.64      ,
2665.95      ,
2677.48      ,
2688.47      ,
2699.79      ,
2711.1       ,
2722.11      ,
2733.5       ,
2745.55      ,
2756.82      ,
2767.8       ,
2778.79      ,
2790.33      ,
2794.54      ,
2798.69      ,
2802.77      ,
2806.84      ,
2810.85      ,
2814.86      ,
2818.88      ,
2823.06      ,
2828.01      ,
2833.09      ,
2838.17      ,
2843.15      ,
2848.07      ,
2853.24      ,
2858.44      ,
2863.57      ,
2868.66      ,
2873.7       ,
2878.8       ,
2883.82      ,
2888.85      ,
2889.29      ,
2889.94      ,
2890.59      ,
2891.23      ,
2891.87      ,
2892.52      ,
2893.17      ,
2893.81      ,
2894.47      ,
2895.12      ,
2895.78      ,
2896.42      ,
2897.06      ,
2897.73      ,
2898.38      ,
2899.03      ,
2899.68      ,
2900.34      ,
2900.97      ,
2901.61      ,
2902.28      ,
2902.93      ,
2903.58      ,
2904.21      ,
2904.85      ,
2905.49      ,
2906.13      ,
2906.77      ,
2907.44      ,
2908.11      ,
2908.77      ,
2909.44      ,
2910.1       ,
2914.16      ,
2919.31      ,
2919.78      ,
2920.22      ,
2920.68      ,
2921.13      ,
2922.53      ,
2923.99      ,
2925.54      ,
2927         ,
2928.53      ,
2930.05      ,
2931.54      ,
2933.08      ,
2933.57      ,
2934.04      ,
2934.5       ,
2934.96      ,
2935.41      ,
2935.86      ,
2936.31      ,
2936.77      ,
2941.08      ,
2945.44      ,
2949.97      ,
2954.39      ,
2958.56      ,
2962.45      ,
2966.61      ,
2970.83      ,
2975.05      ,
2979.2       ,
2983.09      ,
2986.99      ,
2991.07      ,
2995.11      ,
2999.25      ,
3003.49      ,
3003.97      ,
3004.45      ,
3004.93      ,
3005.42      ,
3009.45      ,
3013.45      ,
3017.49      ,
3021.4       ,
3022.03      ,
3022.65      ,
3023.29      ,
3023.91      ,
3024.36      ,
3024.81      ,
3025.26      ,
3025.71      ,
3029.97      ,
3034.08      ,
3038.31      ,
3042.87      ,
3043.35      ,
3043.9       ,
3044.38      ,
3044.86      ,
3045.49      ,
3046.14      ,
3046.78      ,
3047.43      ,
3051.66      ,
3055.87      ,
3059.92      ,
3064.1       ,
3064.55      ,
3065.01      ,
3065.45      ,
3065.9       ,
3067.19      ,
3068.49      ,
3069.77      ,
3071.03      ,
3075.22      ,
3079.16      ,
3083.04      ,
3087.01      ,
3088.26      ,
3089.48      ,
3090.66      ,
3091.92      ,
3095.89      ,
3099.72      ,
3103.63      ,
3107.61      ,
3108.22      ,
3108.85      ,
3109.48      ,
3110.1       ,
3111.41      ,
3112.77      ,
3114.1       ,
3115.4       ,
3116.1       ,
3116.8       ,
3117.51      ,
3118.22      ,
3122.57      ,
3126.96      ,
3131.57      ,
3136.02      ,
3136.47      ,
3136.92      ,
3137.36      ,
3137.82      ,
3142.3       ,
3146.61      ,
3150.95      ,
3155.15      ,
3155.89      ,
3156.64      ,
3157.37      ,
3158.09      ,
3162.59      ,
3167.02      ,
3171.53      ,
3176.14      ,
3176.77      ,
3177.41      ,
3178.07      ,
3178.71      ,
3179.43      ,
3180.2       ,
3180.95      ,
3181.66      ,
3183.18      ,
3184.69      ,
3186.22      ,
3187.69      ,
3189.25      ,
3190.76      ,
3192.27      ,
3193.79      ,
3198.31      ,
3202.84      ,
3207.5       ,
3212.1       ,
3216.24      ,
3220.3       ,
3224.41      ,
3228.49      ,
3232.55      ,
3236.6       ,
3240.69      ,
3244.74      ,
3245.21      ,
3245.71      ,
3246.2       ,
3246.67      ,
3250.68      ,
3254.67      ,
3258.75      ,
3262.72      ,
3263.36      ,
3264.01      ,
3264.64      ,
3265.26      ,
3265.72      ,
3266.16      ,
3266.61      ,
3267.06      ,
3268.34      ,
3269.59      ,
3270.82      ,
3272.11      ,
3272.74      ,
3273.37      ,
3274.02      ,
3274.66      ,
3279.15      ,
3283.31      ,
3287.62      ,
3292.13      ,
3292.87      ,
3293.6       ,
3294.32      ,
3295.05      ,
3299.62      ,
3304.27      ,
3308.79      ,
3313.23      ,
3313.85      ,
3314.48      ,
3315.11      ,
3315.76      ,
3316.47      ,
3317.17      ,
3317.95      ,
3318.67      ,
3320.17      ,
3321.66      ,
3323.1       ,
3324.58      ,
3325.98      ,
3327.39      ,
3328.78      ,
3330.27      ,
3331.77      ,
3333.24      ,
3334.64      ,
3336.09      ,
3337.55      ,
3338.97      ,
3340.39      ,
3341.82      ,
3346.09      ,
3350.35      ,
3354.83      ,
3359.29      ,
3363.63      ,
3367.94      ,
3372.52      ,
3376.9       ,
3381.11      ,
3385.17      ,
3389.06      ,
3393.02      ,
3396.82      ,
3400.6       ,
3404.48      ,
3408.45      ,
3412.39      ,
3416.31      ,
3420.34      ,
3424.33      ,
3428.24      ,
3432.15      ,
3436.21      ,
3440.17      ,
3441.41      ,
3442.67      ,
3443.95      ,
3445.22      ,
3446.41      ,
3447.61      ,
3448.86      ,
3450.13      ,
3454.26      ,
3458.42      ,
3462.71      ,
3467.01      ,
3471.14      ,
3475.17      ,
3479.37      ,
3483.8       ,
3488.2       ,
3492.52      ,
3496.84      ,
3501.05      ,
3505.38      ,
3509.6       ,
3514         ,
3518.38      ,
3519.84      ,
3521.27      ,
3522.8       ,
3524.35      ,
3525.81      ,
3527.3       ,
3528.8       ,
3530.23      ,
3531.65      ,
3533.1       ,
3534.56      ,
3535.98      ,
3537.41      ,
3538.81      ,
3540.21      ,
3541.61      ,
3545.73      ,
3549.78      ,
3553.97      ,
3558.35      ,
3562.74      ,
3566.76      ,
3570.86      ,
3575.21      ,
3579.38      ,
3583.58      ,
3587.69      ,
3591.82      ,
3596.03      ,
3600.39      ,
3604.78      ,
3609.14      ,
3610.41      ,
3611.67      ,
3613.01      ,
3614.29      ,
3615.6       ,
3616.93      ,
3618.27      ,
3619.57      ,
3620.85      ,
3622.13      ,
3623.39      ,
3624.69      ,
3625.97      ,
3627.26      ,
3628.54      ,
3629.81      ,
3634.1       ,
3638.53      ,
3643.06      ,
3647.57      ,
3651.98      ,
3656.56      ,
3661.1       ,
3665.47      ,
3669.84      ,
3674.29      ,
3678.59      ,
3682.67      ,
3686.91      ,
3691.19      ,
3695.32      ,
3699.57      ,
3700.2       ,
3700.84      ,
3701.48      ,
3702.12      ,
3702.75      ,
3703.41      ,
3704.05      ,
3704.67      ,
3705.31      ,
3705.95      ,
3706.59      ,
3707.24      ,
3707.88      ,
3708.55      ,
3709.19      ,
3709.83      ,
3710.48      ,
3711.1       ,
3711.74      ,
3712.38      ,
3713.01      ,
3717.25      ,
3721.43      ,
3725.64      ,
3729.81      ,
3733.85      ,
3738.11      ,
3742.35      ,
3746.59      ,
3750.74      ,
3754.64      ,
3758.48      ,
3762.56      ,
3766.51      ,
3770.57      ,
3774.77      ,
3778.93      ,
3783.04      ,
3787.13      ,
3791.09      ,
3795.05      ,
3798.81      ,
3800.03      ,
3801.24      ,
3802.45      ,
3803.67      ,
3804.94      ,
3806.17      ,
3807.44      ,
3808.71      ,
3809.98      ,
3811.26      ,
3812.57      ,
3813.87      ,
3815.15      ,
3816.41      ,
3817.66      ,
3818.93      ,
3820.14      ,
3821.37      ,
3822.58      ,
3823.84      ,
3825.09      ,
3826.33      ,
3827.62      ,
3828.9       ,
3830.16      ,
3831.42      ,
3832.67      ,
3833.96      ,
3835.19      ,
3836.5       ,
3837.79      ,
3839.08      ,
3840.31      ,
3841.56      ,
3842.82      ,
3844.09      ,
3845.37      ,
3846.64      ,
3847.92      ,
3849.19      ,
3850.4       ,
3851.6       ,
3852.89      ,
3854.17      ,
3855.45      ,
3856.7       ,
3857.96      ,
3859.25      ,
3860.47      ,
3861.73      ,
3863.01      ,
3864.3       ,
3865.56      ,
3866.86      ,
3868.16      ,
3869.43      ,
3870.73      ,
3872.01      ,
3873.3       ,
3874.6       ,
3875.89      ,
3877.16      ,
3878.44      ,
3879.72      ,
3881.01      ,
3882.29      ,
3883.55      ,
3884.83      ,
3886.12      ,
3887.39      ,
3888.64      ,
3889.89      ,
3891.17      ,
3892.46      ,
3893.75      ,
3895.03      ,
3896.29      ,
3897.56      ,
3898.85      ,
3900.14      ,
3901.44      ,
3902.7       ,
3903.95      ,
3905.19      ,
3906.42      ,
3907.64      ,
3908.91      ,
3910.15      ,
3911.42      ,
3912.68      ,
3913.95      ,
3915.22      ,
3916.51      ,
3917.79      ,
3919.07      ,
3920.33      ,
3921.61      ,
3922.89      ,
3924.16      ,
3925.39      ,
3926.66      ,
3927.93      ,
3929.19      ,
3930.49      ,
3931.77      ,
3933.03      ,
3934.32      ,
3935.62      ,
3936.92      ,
3938.22      ,
3939.53      ,
3940.84      ,
3942.12      ,
3943.41      ,
3944.69      ,
3945.94      ,
3947.24      ,
3948.51      ,
3949.78      ,
3951.07      ,
3952.3       ,
3953.59      ,
3954.85      ,
3956.11      ,
3957.36      ,
3958.61      ,
3959.89      ,
3961.16      ,
3962.43      ,
3963.67      ,
3964.9       ,
3966.1       ,
3967.31      ,
3968.48      ,
3969.73      ,
3970.97      ,
3972.23      ,
3973.52      ,
3974.82      ,
3976.14      ,
3977.44      ,
3978.76      ,
3980.06      ,
3981.36      ,
3982.65      ,
3983.91      ,
3985.18      ,
3986.47      ,
3987.72      ,
3988.98      ,
3990.26      ,
3991.57      ,
3992.85      ,
3994.16      ,
3995.41      ,
3996.67      ,
3997.96      ,
3999.24      ,
4000.53      ,
4001.83      ,
4003.08      ,
4004.39      ,
4005.65      ,
4006.91      ,
4008.22      ,
4009.49      ,
4010.76      ,
4012.03      ,
4013.31      ,
4014.58      ,
4015.87      ,
4017.2       ,
4018.5       ,
4019.8       ,
4021.1       ,
4022.4       ,
4023.68      ,
4024.97      ,
4026.24      ,
4027.52      ,
4028.81      ,
4030.09      ,
4031.39      ,
4032.67      ,
4033.96      ,
4035.27      ,
4036.56      ,
4037.82      ,
4039.08      ,
4040.35      ,
4041.67      ,
4042.97      ,
4044.24      ,
4045.52      ,
4046.83      ,
4048.12      ,
4049.42      ,
4050.72      ,
4052.01      ,
4053.31      ,
4054.6       ,
4055.86      ,
4057.19      ,
4058.47      ,
4059.71      ,
4061         ,
4062.28      ,
4063.57      ,
4064.82      ,
4066.08      ,
4067.36      ,
4068.63      ,
4069.92      ,
4071.19      ,
4072.49      ,
4073.79      ,
4075.04      ,
4076.31      ,
4077.59      ,
4078.88      ,
4080.2       ,
4081.49      ,
4082.78      ,
4084.08      ,
4085.37      ,
4086.66      ,
4087.96      ,
4089.26      ,
4090.55      ,
4091.85      ,
4093.09      ,
4094.33      ,
4095.58      ,
4096.85      ,
4098.1       ,
4099.34      ,
4100.59      ,
4101.88      ,
4103.17      ,
4104.48      ,
4105.8       ,
4107.12      ,
4108.4       ,
4109.7       ,
4111.01      ,
4112.27      ,
4113.58      ,
4114.89      ,
4116.19      ,
4117.49      ,
4118.8       ,
4120.09      ,
4121.41      ,
4122.69      ,
4123.96      ,
4125.25      ,
4125.89      ,
4126.52      ,
4127.14      ,
4127.77      ,
4128.41      ,
4129.05      ,
4129.7       ,
4130.33      ,
4130.98      ,
4131.6       ,
4132.23      ,
4132.87      ,
4133.51      ,
4134.14      ,
4134.76      ,
4135.4       ,
4136.06      ,
4136.69      ,
4137.31      ,
4137.95      ,
4138.58      ,
4139.04      ,
4139.49      ,
4139.95      ,
4140.42      ,
4140.88      ,
4141.34      ,
4141.81      ,
4142.28      ,
4142.74      ,
4143.21      ,
4143.68      ,
4144.16      ,
4144.66      ,
4145.15      ,
4145.65      ,
4146.14      ,
4146.62      ,
4147.1       ,
4147.58      ,
4148.06      ,
4148.54      ,
4149.01      ,
4149.49      ,
4149.96      ,
4150.44      ,
4150.92      ,
4151.41      ,
4151.88      ,
4152.36      ,
4152.86      ,
4153.36      ,
4153.86      ,
4154.35      ,
4154.84      ,
4155.32      ,
4155.8       ,
4156.27      ,
4156.75      ,
4157.23      ,
4157.72      ,
4158.2       ,
4158.68      ,
4159.16      ,
4159.66      ,
4160.15      ,
4160.63      ,
4161.11      ,
4161.6       ,
4162.08      ,
4162.55      ,
4163.04      ,
4163.51      ,
4164         ,
4164.48      ,
4164.98      ,
4165.48      ,
4165.97      ,
4166.48      ,
4166.98      ,
4167.48      ,
4167.98      ,
4168.47      ,
4168.98      ,
4169.47      ,
4169.95      ,
4170.43      ,
4170.91      ,
4171.42      ,
4171.9       ,
4172.39      ,
4172.87      ,
4173.35      ,
4173.86      ,
4174.37      ,
4174.85      ,
4175.34      ,
4175.82      ,
4176.3       ,
4176.79      ,
4177.3       ,
4177.79      ,
4178.27      ,
4178.75      ,
4179.23      ,
4179.72      ,
4180.45      ,
4181.18      ,
4181.92      ,
4182.65      ,
4183.4       ,
4184.15      ,
4184.89      ,
4185.63      ,
4186.35      ,
4187.06      ,
4187.78      ,
4188.49      ,
4189.2       ,
4189.95      ,
4190.67      ,
4191.4       ,
4192.11      ,
4192.83      ,
4193.53      ,
4194.25      ,
4194.97      ,
4195.46      ,
4195.94      ,
4196.42      ,
4196.92      ,
4197.42      ,
4197.91      ,
4198.41      ,
4198.91      ,
4199.41      ,
4199.91      ,
4200.41      ,
4200.93      ,
4201.43      ,
4201.94      ,
4202.45      ,
4202.96      ,
4203.46      ,
4203.96      ,
4204.47      ,
4204.98      ,
4205.48      ,
4205.98      ,
4206.49      ,
4207         ,
4207.51      ,
4208.04      ,
4208.55      ,
4209.05      ,
4209.58      ,
4210.11      ,
4210.61      ,
4211.12      ,
4211.62      ,
4212.13      ,
4212.63      ,
4213.14      ,
4213.64      ,
4214.15      ,
4214.65      ,
4215.18      ,
4215.74      ,
4216.25      ,
4216.75      ,
4217.26      ,
4217.76      ,
4218.29      ,
4218.82      ,
4219.35      ,
4219.86      ,
4220.42      ,
4220.93      ,
4221.45      ,
4221.97      ,
4222.47      ,
4222.98      ,
4223.49      ,
4223.99      ,
4224.49      ,
4224.99      ,
4225.5       ,
4226         ,
4226.51      ,
4227.02      ,
4227.52      ,
4228.18      ,
4228.83      ,
4229.47      ,
4230.11      ,
4230.78      ,
4231.41      ,
4232.05      ,
4232.68      ,
4233.33      ,
4233.97      ,
4234.59      ,
4235.21      ,
4235.84      ,
4236.47      ,
4237.12      ,
4237.77      ,
4238.41      ,
4239.05      ,
4239.68      ,
4240.31      ,
4240.95      ,
4241.58      ,
4242.23      ,
4242.87      ,
4243.54      ,
4244.18      ,
4244.82      ,
4245.46      ,
4246.1       ,
4246.75      ,
4247.4       ,
4248.04      ,
4248.69      ,
4249.32      ,
4249.98      ,
4250.62      ,
4251.25      ,
4251.87      ,
4252.51      ,
4253.16      ,
4253.8       ,
4254.44      ,
4255.07      ,
4255.7       ,
4256.34      ,
4256.97      ,
4257.63      ,
4258.27      ,
4258.9       ,
4259.53      ,
4260.17      ,
4260.81      ,
4261.43      ,
4262.08      ,
4262.72      ,
4263.35      ,
4263.98      ,
4264.61      ,
4265.26      ,
4265.93      ,
4266.6       ,
4267.24      ,
4267.91      ,
4268.57      ,
4269.03      ,
4269.49      ,
4269.96      ,
4270.42      ,
4270.89      ,
4271.37      ,
4271.89      ,
4272.4       ,
4272.89      ,
4273.37      ,
4273.85      ,
4274.34      ,
4274.83      ,
4275.31      ,
4275.8       ,
4276.28      ,
4276.77      ,
4277.26      ,
4277.75      ,
4278.24      ,
4278.73      ,
4279.21      ,
4279.7       ,
4280.19      ,
4280.67      ,
4281.16      ,
4281.65      ,
4282.14      ,
4282.62      ,
4283.11      ,
4283.6       ,
4284.08      ,
4284.57      ,
4285.06      ,
4285.55      ,
4286.03      ,
4286.52      ,
4287.01      ,
4287.5       ,
4287.98      ,
4288.45      ,
4288.95      ,
4289.46      ,
4289.94      ,
4290.42      ,
4290.89      ,
4291.39      ,
4291.86      ,
4292.34      ,
4292.82      ,
4293.3       ,
4293.78      ,
4294.26      ,
4294.74      ,
4295.22      ,
4295.7       ,
4296.18      ,
4296.66      ,
4297.14      ,
4297.62      ,
4298.1       ,
4298.58      ,
4299.06      ,
4299.53      ,
4300.83      ,
4302.11      ,
4303.4       ,
4304.68      ,
4305.98      ,
4307.28      ,
4308.56      ,
4309.83      ,
4311.1       ,
4312.39      ,
4313.71      ,
4315.02      ,
4316.26      ,
4317.5       ,
4318.77      ,
4320.03      ,
4321.28      ,
4322.53      ,
4323.84      ,
4325.1       ,
4326.34      ,
4326.97      ,
4327.6       ,
4328.24      ,
4328.89      ,
4329.53      ,
4330.17      ,
4330.82      ,
4331.46      ,
4332.11      ,
4332.75      ,
4333.38      ,
4334.01      ,
4334.65      ,
4335.29      ,
4335.93      ,
4336.57      ,
4337.22      ,
4337.86      ,
4338.51      ,
4339.14      ,
4339.78      ,
4340.23      ,
4340.69      ,
4341.14      ,
4341.59      ,
4342.04      ,
4342.49      ,
4342.96      ,
4343.41      ,
4343.86      ,
4344.31      ,
4344.76      ,
4345.21      ,
4345.66      ,
4346.11      ,
4346.56      ,
4347.02      ,
4347.49      ,
4347.96      ,
4348.42      ,
4348.9       ,
4349.39      ,
4349.86      ,
4350.33      ,
4350.81      ,
4351.28      ,
4351.75      ,
4352.23      ,
4352.7       ,
4353.17      ,
4353.64      ,
4354.11      ,
4354.59      ,
4355.06      ,
4355.53      ,
4356.01      ,
4356.49      ,
4356.98      ,
4357.46      ,
4357.95      ,
4358.45      ,
4358.96      ,
4359.46      ,
4359.94      ,
4360.42      ,
4360.91      ,
4361.39      ,
4361.87      ,
4362.35      ,
4362.83      ,
4363.31      ,
4363.79      ,
4364.26      ,
4364.74      ,
4365.22      ,
4365.7       ,
4366.17      ,
4366.65      ,
4367.13      ,
4367.63      ,
4368.12      ,
4368.6       ,
4369.1       ,
4369.58      ,
4370.05      ,
4370.56      ,
4371.07      ,
4371.58      ,
4372.13      ,
4372.67      ,
4373.18      ,
4373.72      ,
4374.24      ,
4374.76      ,
4375.27      ,
4375.78      ,
4376.29      ,
4376.79      ,
4377.29      ,
4377.8       ,
4378.34      ,
4378.85      ,
4379.36      ,
4379.88      ,
4380.44      ,
4380.97      ,
4381.48      ,
4381.99      ,
4382.5       ,
4383.02      ,
4383.52      ,
4384.03      ,
4384.59      ,
4385.14      ,
4385.69      ,
4386.2       ,
4386.71      ,
4387.24      ,
4387.8       ,
4388.31      ,
4388.83      ,
4389.33      ,
4389.89      ,
4390.39      ,
4390.91      ,
4391.41      ,
4391.91      ,
4392.47      ,
4392.98      ,
4393.49      ,
4394         ,
4394.5       ,
4395.01      ,
4395.51      ,
4396.02      ,
4396.52      ,
4397.03      ,
4397.53      ,
4398.04      ,
4398.54      ,
4399.05      ,
4399.55      ,
4400.05      ,
4400.55      ,
4401.06      ,
4401.59      ,
4402.11      ,
4402.62      ,
4403.18      ,
4403.84      ,
4404.53      ,
4405.2       ,
4405.86      ,
4406.51      ,
4407.18      ,
4407.83      ,
4408.47      ,
4409.11      ,
4409.76      ,
4410.39      ,
4411.01      ,
4411.64      ,
4412.27      ,
4412.92      ,
4413.56      ,
4414.2       ,
4414.84      ,
4415.48      ,
4416.12      ,
4416.78      ,
4417.42      ,
4418.07      ,
4418.71      ,
4419.35      ,
4419.99      ,
4420.64      ,
4421.28      ,
4421.93      ,
4422.57      ,
4423.19      ,
4423.82      ,
4424.46      ,
4425.12      ,
4425.76      ,
4426.38      ,
4427.02      ,
4427.67      ,
4428.31      ,
4428.97      ,
4429.61      ,
4430.26      ,
4430.9       ,
4431.53      ,
4432.17      ,
4432.8       ,
4433.42      ,
4434.05      ,
4434.69      ,
4435.35      ,
4436.02      ,
4436.69      ,
4437.35      ,
4438.02      ,
4438.67      ,
4439.33      ,
4439.99      ,
4440.66      ,
4441.32      ,
4441.99      ,
4442.66      ,
4443.32      ,
4443.99      ,
4444.64      ,
4445.09      ,
4445.55      ,
4446.02      ,
4446.48      ,
4446.95      ,
4447.45      ,
4447.94      ,
4448.44      ,
4448.91      ,
4449.41      ,
4449.91      ,
4450.41      ,
4450.9       ,
4451.4       ,
4451.9       ,
4452.4       ,
4452.89      ,
4453.37      ,
4453.84      ,
4454.31      ,
4454.78      ,
4455.27      ,
4455.78      ,
4456.27      ,
4456.76      ,
4457.26      ,
4457.73      ,
4458.23      ,
4458.71      ,
4459.18      ,
4459.66      ,
4460.13      ,
4460.61      ,
4461.09      ,
4461.57      ,
4462.05      ,
4462.53      ,
4463.02      ,
4463.52      ,
4464.03      ,
4464.5       ,
4464.98      ,
4465.46      ,
4465.94      ,
4466.43      ,
4466.91      ,
4467.39      ,
4467.89      ,
4468.39      ,
4468.88      ,
4469.38      ,
4469.86      ,
4470.34      ,
4470.81      ,
4471.29      ,
4471.77      ,
4472.25      ,
4472.72      ,
4473.2       ,
4473.68      ,
4474.16      ,
4474.63      ,
4475.12      ,
4475.61      ,
4476.94      ,
4478.22      ,
4479.53      ,
4480.83      ,
4482.12      ,
4483.42      ,
4484.71      ,
4486.03      ,
4486.49      ,
4486.95      ,
4487.42      ,
4487.87      ,
4488.33      ,
4488.78      ,
4489.23      ,
4489.68      ,
4490.14      ,
4490.61      ,
4491.07      ,
4491.54      ,
4492.01      ,
4492.47      ,
4492.94      ,
4493.4       ,
4494.73      ,
4496.08      ,
4497.43      ,
4498.78      ,
4500.1       ,
4501.42      ,
4502.79      ,
4504.13      ,
4504.76      ,
4505.4       ,
4506.04      ,
4506.68      ,
4507.31      ,
4507.94      ,
4508.59      ,
4509.23      ,
4509.88      ,
4510.53      ,
4511.17      ,
4511.83      ,
4512.5       ,
4513.17      ,
4513.82      ,
4514.48      ,
4518.75      ,
4523.14      ,
4527.35      ,
4531.37      ,
4535.7       ,
4539.89      ,
4544.01      ,
4548.06      ,
4552.44      ,
4556.66      ,
4560.88      ,
4565.17      ,
4569.57      ,
4574.03      ,
4578.55      ,
4583.08      ,
4583.52      ,
4583.98      ,
4584.44      ,
4584.92      ,
4585.37      ,
4585.83      ,
4586.27      ,
4586.73      ,
4588.09      ,
4589.42      ,
4590.72      ,
4592.01      ,
4593.33      ,
4594.58      ,
4595.84      ,
4597.11      ,
4598.4       ,
4599.69      ,
4601         ,
4602.27      ,
4603.53      ,
4604.82      ,
4606.11      ,
4607.38      ,
4607.88      ,
4608.35      ,
4608.8       ,
4609.26      ,
4609.72      ,
4610.17      ,
4610.61      ,
4611.06      ,
4611.51      ,
4611.96      ,
4612.41      ,
4612.86      ,
4613.31      ,
4613.76      ,
4614.2       ,
4614.66      ,
4616.16      ,
4617.68      ,
4619.18      ,
4620.7       ,
4622.22      ,
4623.73      ,
4625.15      ,
4626.54      ,
4627.16      ,
4627.79      ,
4628.43      ,
4629.07      ,
4629.71      ,
4630.36      ,
4630.99      ,
4631.63      ,
4633.1       ,
4634.55      ,
4636.05      ,
4637.48      ,
4639.01      ,
4640.47      ,
4641.92      ,
4643.41      ,
4644.73      ,
4646.02      ,
4647.32      ,
4648.62      ,
4649.89      ,
4651.19      ,
4652.51      ,
4653.81      ,
4655.11      ,
4656.42      ,
4657.71      ,
4659.03      ,
4660.34      ,
4661.63      ,
4662.94      ,
4664.22      ,
4664.7       ,
4665.18      ,
4665.66      ,
4666.14      ,
4666.61      ,
4667.1       ,
4667.6       ,
4668.11      ,
4672.18      ,
4676.31      ,
4680.38      ,
4684.41      ,
4688.38      ,
4692.4       ,
4696.48      ,
4700.48      ,
4701.78      ,
4703.1       ,
4704.37      ,
4705.69      ,
4706.96      ,
4708.22      ,
4709.53      ,
4710.83      ,
4711.55      ,
4712.29      ,
4713.02      ,
4713.72      ,
4714.44      ,
4715.16      ,
4715.86      ,
4716.59      ,
4720.98      ,
4725.06      ,
4729.06      ,
4733.18      ,
4737.36      ,
4741.48      ,
4745.46      ,
4749.41      ,
4750.03      ,
4750.65      ,
4751.28      ,
4751.89      ,
4752.53      ,
4753.15      ,
4753.8       ,
4754.43      ,
4755.73      ,
4757.03      ,
4758.31      ,
4759.61      ,
4760.89      ,
4762.17      ,
4763.46      ,
4764.8       ,
4765.25      ,
4765.7       ,
4766.16      ,
4766.61      ,
4767.06      ,
4767.52      ,
4767.97      ,
4768.42      ,
4772.5       ,
4776.57      ,
4780.67      ,
4784.78      ,
4788.69      ,
4792.65      ,
4796.67      ,
4800.63      ,
4801.88      ,
4803.13      ,
4804.32      ,
4805.52      ,
4806.77      ,
4808.04      ,
4809.28      ,
4810.58      ,
4814.56      ,
4818.67      ,
4822.59      ,
4826.49      ,
4830.38      ,
4834.3       ,
4838.42      ,
4842.53      ,
4846.5       ,
4850.86      ,
4855.2       ,
4859.24      ,
4863.41      ,
4867.69      ,
4871.77      ,
4875.91      ,
4877.15      ,
4878.4       ,
4879.69      ,
4880.96      ,
4882.23      ,
4883.45      ,
4884.68      ,
4885.94      ,
4886.58      ,
4887.24      ,
4887.91      ,
4888.55      ,
4889.19      ,
4889.83      ,
4890.47      ,
4891.13      ,
4891.59      ,
4892.07      ,
4892.53      ,
4892.98      ,
4893.44      ,
4893.89      ,
4894.34      ,
4894.79      ,
4895.42      ,
4896.05      ,
4896.68      ,
4897.32      ,
4897.95      ,
4898.58      ,
4899.22      ,
4899.89      ,
4900.54      ,
4901.21      ,
4901.87      ,
4902.53      ,
4903.19      ,
4903.86      ,
4904.52      ,
4905.19      ,
4909.17      ,
4913.01      ,
4917.14      ,
4921.3       ,
4925.53      ,
4929.66      ,
4933.73      ,
4937.85      ,
4941.96      ,
4946.15      ,
4950.49      ,
4954.8       ,
4959.2       ,
4963.68      ,
4967.99      ,
4972.55      ,
4973.02      ,
4973.47      ,
4973.94      ,
4974.42      ,
4974.87      ,
4975.33      ,
4975.78      ,
4976.23      ,
4977.54      ,
4978.84      ,
4980.15      ,
4981.43      ,
4982.71      ,
4983.95      ,
4985.2       ,
4986.44      ,
4987.71      ,
4988.98      ,
4990.27      ,
4991.56      ,
4992.81      ,
4994.12      ,
4995.41      ,
4996.68      ,
4997.14      ,
4997.59      ,
4998.04      ,
4998.51      ,
4998.98      ,
4999.46      ,
4999.91      ,
5000.36      ,
5000.8       ,
5001.25      ,
5001.69      ,
5002.17      ,
5002.63      ,
5003.11      ,
5003.55      ,
5004         ,
5005.53      ,
5006.99      ,
5008.44      ,
5009.84      ,
5011.25      ,
5012.74      ,
5014.24      ,
5015.8       ,
5016.44      ,
5017.09      ,
5017.72      ,
5018.37      ,
5019         ,
5019.67      ,
5020.32      ,
5020.95      ,
5022.48      ,
5024         ,
5025.52      ,
5026.98      ,
5028.4       ,
5029.89      ,
5031.28      ,
5032.73      ,
5033.21      ,
5033.69      ,
5034.17      ,
5034.65      ,
5035.16      ,
5035.64      ,
5036.12      ,
5036.59      ,
5040.85      ,
5045.11      ,
5049.49      ,
5053.91      ,
5058.1       ,
5062.42      ,
5066.66      ,
5070.81      ,
5072.01      ,
5073.24      ,
5074.5       ,
5075.76      ,
5077.09      ,
5078.33      ,
5079.58      ,
5080.84      ,
5081.29      ,
5081.74      ,
5082.19      ,
5082.65      ,
5083.1       ,
5083.55      ,
5084         ,
5084.45      ,
5084.9       ,
5085.36      ,
5085.81      ,
5086.26      ,
5086.71      ,
5087.16      ,
5087.62      ,
5088.07      ,
5092.19      ,
5096.64      ,
5101.05      ,
5105.52      ,
5109.78      ,
5114.27      ,
5118.78      ,
5123.35      ,
5127.84      ,
5132.39      ,
5136.99      ,
5141.28      ,
5145.81      ,
5150.2       ,
5154.71      ,
5159.12      ,
5160.59      ,
5162.07      ,
5163.55      ,
5165.01      ,
5166.44      ,
5168         ,
5169.49      ,
5170.93      ,
5172.36      ,
5173.75      ,
5175.17      ,
5176.59      ,
5178.07      ,
5179.58      ,
5181.02      ,
5182.43      ,
5183.05      ,
5183.68      ,
5184.31      ,
5184.97      ,
5185.6       ,
5186.22      ,
5186.86      ,
5187.5       ,
5188.13      ,
5188.78      ,
5189.41      ,
5190.06      ,
5190.73      ,
5191.39      ,
5192.04      ,
5192.68      ,
5194.14      ,
5195.64      ,
5197.08      ,
5198.51      ,
5199.96      ,
5201.43      ,
5203.02      ,
5204.5       ,
5205.96      ,
5207.41      ,
5208.92      ,
5210.47      ,
5211.93      ,
5213.41      ,
5214.94      ,
5216.49      ,
5216.99      ,
5217.51      ,
5217.99      ,
5218.47      ,
5218.96      ,
5219.44      ,
5219.91      ,
5220.4       ,
5220.88      ,
5221.36      ,
5221.83      ,
5222.32      ,
5222.8       ,
5223.28      ,
5223.77      ,
5224.27      ,
5228.89      ,
5233.43      ,
5237.93      ,
5242.37      ,
5246.77      ,
5251.18      ,
5255.73

]

y12 = [
0            ,
0.099976     ,
0.411243     ,
0.099988     ,
0.099988     ,
0.219385     ,
0.338037     ,
0.099988     ,
0.099988     ,
0.151172     ,
0.154907     ,
0.099988     ,
0.099988     ,
0.151282     ,
0.242834     ,
0.393164     ,
0.430615     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099719     ,
0.099951     ,
0.100122     ,
0.100049     ,
0.288354     ,
0.375903     ,
0.42052      ,
0.441492     ,
0.099988     ,
0.174683     ,
0.301379     ,
0.099988     ,
0.099988     ,
0.100049     ,
0.100122     ,
0.099988     ,
0.219006     ,
0.369751     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.336755     ,
0.426501     ,
0.450732     ,
0.491187     ,
0.509546     ,
0.52616      ,
0.517444     ,
0.546179     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.382434     ,
0.445166     ,
0.480945     ,
0.510217     ,
0.530945     ,
0.566187     ,
0.587708     ,
0.609973     ,
0.247253     ,
0.363196     ,
0.156763     ,
0.157495     ,
0.099988     ,
0.099988     ,
0.335986     ,
0.390918     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.154395     ,
0.154688     ,
0.311157     ,
0.405688     ,
0.357275     ,
0.42666      ,
0.157959     ,
0.157593     ,
0.430957     ,
0.478259     ,
0.441357     ,
0.46532      ,
0.318555     ,
0.393176     ,
0.442676     ,
0.468262     ,
0.480615     ,
0.500061     ,
0.5146       ,
0.528992     ,
0.513159     ,
0.544434     ,
0.550269     ,
0.577832     ,
0.575073     ,
0.596362     ,
0.604993     ,
0.613721     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.390747     ,
0.470081     ,
0.497424     ,
0.527356     ,
0.546912     ,
0.568958     ,
0.589355     ,
0.606079     ,
0.602112     ,
0.628589     ,
0.639978     ,
0.655322     ,
0.656897     ,
0.677551     ,
0.668469     ,
0.686499     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.16698      ,
0.210645     ,
0.266455     ,
0.314038     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.352405     ,
0.408618     ,
0.432996     ,
0.46322      ,
0.119116     ,
0.136182     ,
0.20033      ,
0.15155      ,
0.150867     ,
0.196448     ,
0.071814     ,
0.200183     ,
0.099658     ,
0.099707     ,
0.099609     ,
0.1          ,
0.341187     ,
0.363464     ,
0.381689     ,
0.398975     ,
0.50238      ,
0.511951     ,
0.517749     ,
0.55647      ,
0.22959      ,
0.208435     ,
0.249634     ,
0.196667     ,
0.178711     ,
0.194568     ,
0.186328     ,
0.160278     ,
0.154712     ,
0.162341     ,
0.195764     ,
0.217212     ,
0.253674     ,
0.244873     ,
0.287341     ,
0.260339     ,
0.274756     ,
0.326038     ,
0.329736     ,
0.261499     ,
0.341309     ,
0.363306     ,
0.329028     ,
0.351282     ,
0.370203     ,
0.361328     ,
0.339648     ,
0.373767     ,
0.37113      ,
0.392676     ,
0.377515     ,
0.394128     ,
0.38678      ,
0.382532     ,
0.410767     ,
0.402966     ,
0.365649     ,
0.414722     ,
0.408337     ,
0.379456     ,
0.463806     ,
0.543555     ,
0.581226     ,
0.618726     ,
0.629456     ,
0.652942     ,
0.675916     ,
0.690039     ,
0.66261      ,
0.699988     ,
0.692383     ,
0.710938     ,
0.713806     ,
0.725024     ,
0.711951     ,
0.726404     ,
0.726245     ,
0.728247     ,
0.742786     ,
0.738306     ,
0.741443     ,
0.747632     ,
0.737537     ,
0.744446     ,
0.749792     ,
0.75199      ,
0.750232     ,
0.757019     ,
0.754968     ,
0.756104     ,
0.751233     ,
0.758887     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.434375     ,
0.526636     ,
0.557874     ,
0.600293     ,
0.607812     ,
0.636707     ,
0.686816     ,
0.616821     ,
0.347412     ,
0.375439     ,
0.417834     ,
0.458105     ,
0.489111     ,
0.499487     ,
0.488953     ,
0.537305     ,
0.380762     ,
0.448596     ,
0.47688      ,
0.489709     ,
0.518152     ,
0.545764     ,
0.565735     ,
0.587085     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.652307     ,
0.684509     ,
0.689551     ,
0.662561     ,
0.661157     ,
0.710864     ,
0.629358     ,
0.729761     ,
0.510815     ,
0.5625       ,
0.531885     ,
0.575525     ,
0.587744     ,
0.595862     ,
0.598938     ,
0.622827     ,
0.552478     ,
0.589868     ,
0.599573     ,
0.60415      ,
0.638611     ,
0.637659     ,
0.640442     ,
0.621411     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.417822     ,
0.099988     ,
0.099988     ,
0.42467      ,
0.099988     ,
0.497937     ,
0.099988     ,
0.099988     ,
0.150891     ,
0.151978     ,
0.100122     ,
0.312952     ,
0.099988     ,
0.186499     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.429333     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.551086     ,
0.100049     ,
0.260669     ,
0.197803     ,
0.099988     ,
0.487488     ,
0.099988     ,
0.099988     ,
0.472449     ,
0.555225     ,
0.156885     ,
0.158899     ,
0.099988     ,
0.336206     ,
0.232178     ,
0.481677     ,
0.622461     ,
0.099988     ,
0.359949     ,
0.282837     ,
0.524585     ,
0.562488     ,
0.515808     ,
0.541016     ,
0.620313     ,
0.641162     ,
0.420325     ,
0.40752      ,
0.511316     ,
0.56062      ,
0.666821     ,
0.68363      ,
0.400269     ,
0.440503     ,
0.340857     ,
0.369104     ,
0.589026     ,
0.607935     ,
0.614709     ,
0.638818     ,
0.648828     ,
0.685278     ,
0.680371     ,
0.706726     ,
0.58092      ,
0.58468      ,
0.619678     ,
0.653345     ,
0.697595     ,
0.688721     ,
0.722412     ,
0.723669     ,
0.142041     ,
0.100415     ,
0.104321     ,
0.130017     ,
0.169983     ,
0.133057     ,
0.166479     ,
0.176111     ,
0.175513     ,
0.1271       ,
0.121106     ,
0.181335     ,
0.113977     ,
0.196729     ,
0.206531     ,
0.195825     ,
0.119849     ,
0.172095     ,
0.166687     ,
0.148828     ,
0.193042     ,
0.196851     ,
0.216809     ,
0.193372     ,
0.221863     ,
0.184705     ,
0.186377     ,
0.222876     ,
0.1          ,
0.100598     ,
0.105725     ,
0.11748      ,
0.12218      ,
0.144958     ,
0.173267     ,
0.181079     ,
0.211035     ,
0.216528     ,
0.230615     ,
0.192163     ,
0.240015     ,
0.219788     ,
0.248584     ,
0.249133     ,
0.254871     ,
0.261353     ,
0.214868     ,
0.243982     ,
0.223096     ,
0.268079     ,
0.240906     ,
0.263586     ,
0.279663     ,
0.23562      ,
0.279858     ,
0.282739     ,
0.284766     ,
0.275623     ,
0.290186     ,
0.249561     ,
0.269812     ,
0.294482     ,
0.24021      ,
0.301929     ,
0.237573     ,
0.361841     ,
0.407813     ,
0.435266     ,
0.462        ,
0.471936     ,
0.461133     ,
0.498254     ,
0.50752      ,
0.512891     ,
0.514441     ,
0.538171     ,
0.54093      ,
0.551672     ,
0.552588     ,
0.567676     ,
0.574377     ,
0.576172     ,
0.569763     ,
0.596301     ,
0.587781     ,
0.586414     ,
0.608826     ,
0.624109     ,
0.610559     ,
0.624829     ,
0.62688      ,
0.627966     ,
0.623645     ,
0.641614     ,
0.637268     ,
0.642224     ,
0.643054     ,
0.651355     ,
0.663232     ,
0.66394      ,
0.661743     ,
0.661011     ,
0.669556     ,
0.665271     ,
0.674207     ,
0.680359     ,
0.669397     ,
0.678027     ,
0.684509     ,
0.682056     ,
0.679443     ,
0.682214     ,
0.687183     ,
0.695215     ,
0.688306     ,
0.691992     ,
0.678174     ,
0.696509     ,
0.697083     ,
0.689661     ,
0.70199      ,
0.688599     ,
0.705298     ,
0.700891     ,
0.705676     ,
0.705151     ,
0.706506     ,
0.704358     ,
0.348401     ,
0.36709      ,
0.489734     ,
0.480444     ,
0.506763     ,
0.547412     ,
0.570764     ,
0.593921     ,
0.55061      ,
0.581909     ,
0.627258     ,
0.631189     ,
0.632544     ,
0.622632     ,
0.615552     ,
0.58302      ,
0.658472     ,
0.637988     ,
0.642444     ,
0.62196      ,
0.666345     ,
0.653064     ,
0.648279     ,
0.656201     ,
0.633533     ,
0.662097     ,
0.626196     ,
0.631006     ,
0.645032     ,
0.646057     ,
0.670593     ,
0.614417     ,
0.657629     ,
0.671191     ,
0.665747     ,
0.651123     ,
0.620874     ,
0.658899     ,
0.619067     ,
0.678979     ,
0.671289     ,
0.640759     ,
0.659119     ,
0.696667     ,
0.654956     ,
0.643225     ,
0.661597     ,
0.668469     ,
0.645447     ,
0.664062     ,
0.644116     ,
0.675061     ,
0.648596     ,
0.69209      ,
0.676917     ,
0.651135     ,
0.650293     ,
0.663794     ,
0.626318     ,
0.683057     ,
0.639709     ,
0.617981     ,
0.662561     ,
0.66615      ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.486096     ,
0.57428      ,
0.615247     ,
0.639502     ,
0.649902     ,
0.658813     ,
0.692432     ,
0.695715     ,
0.676868     ,
0.704309     ,
0.701147     ,
0.722217     ,
0.723523     ,
0.734839     ,
0.726941     ,
0.729468     ,
0.152771     ,
0.155249     ,
0.159851     ,
0.162622     ,
0.177515     ,
0.193079     ,
0.204846     ,
0.215027     ,
0.224011     ,
0.239795     ,
0.262769     ,
0.288354     ,
0.301538     ,
0.31189      ,
0.320435     ,
0.326758     ,
0.195264     ,
0.268628     ,
0.33302      ,
0.352051     ,
0.379578     ,
0.391125     ,
0.41123      ,
0.430273     ,
0.445825     ,
0.452661     ,
0.452771     ,
0.473621     ,
0.477588     ,
0.486768     ,
0.470581     ,
0.48866      ,
0.155347     ,
0.155078     ,
0.159094     ,
0.162488     ,
0.177014     ,
0.193677     ,
0.204749     ,
0.214539     ,
0.223157     ,
0.231653     ,
0.254834     ,
0.282715     ,
0.296765     ,
0.310937     ,
0.316992     ,
0.326379     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.243298     ,
0.362891     ,
0.372461     ,
0.434802     ,
0.461279     ,
0.474402     ,
0.480078     ,
0.49054      ,
0.504065     ,
0.519861     ,
0.523792     ,
0.538562     ,
0.531897     ,
0.55437      ,
0.549597     ,
0.570081     ,
0.390393     ,
0.453406     ,
0.490918     ,
0.520581     ,
0.542688     ,
0.582971     ,
0.58999      ,
0.616638     ,
0.61062      ,
0.636084     ,
0.644617     ,
0.663281     ,
0.64198      ,
0.675635     ,
0.676172     ,
0.688403     ,
0.740417     ,
0.731384     ,
0.748291     ,
0.742017     ,
0.752942     ,
0.753809     ,
0.737915     ,
0.747803     ,
0.752234     ,
0.750818     ,
0.745068     ,
0.759216     ,
0.757019     ,
0.759863     ,
0.758276     ,
0.758582     ,
0.496094     ,
0.501807     ,
0.494824     ,
0.511609     ,
0.52019      ,
0.523486     ,
0.509192     ,
0.536401     ,
0.536267     ,
0.54165      ,
0.534937     ,
0.54563      ,
0.552954     ,
0.558618     ,
0.561877     ,
0.562549     ,
0.570618     ,
0.583569     ,
0.559973     ,
0.592273     ,
0.599072     ,
0.57926      ,
0.606531     ,
0.626257     ,
0.607666     ,
0.620862     ,
0.63894      ,
0.636951     ,
0.616833     ,
0.641052     ,
0.650684     ,
0.645801     ,
0.686792     ,
0.693909     ,
0.699011     ,
0.695337     ,
0.706531     ,
0.710095     ,
0.706091     ,
0.712427     ,
0.706006     ,
0.708643     ,
0.713379     ,
0.721033     ,
0.719238     ,
0.721143     ,
0.729614     ,
0.727979     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.320703     ,
0.393323     ,
0.099988     ,
0.099988     ,
0.420422     ,
0.382202     ,
0.099988     ,
0.099988     ,
0.102136     ,
0.100305     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.336121     ,
0.409973     ,
0.159424     ,
0.158655     ,
0.100024     ,
0.100049     ,
0.343335     ,
0.423425     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.449011     ,
0.509692     ,
0.152722     ,
0.163062     ,
0.529797     ,
0.600061     ,
0.151941     ,
0.156226     ,
0.325574     ,
0.412134     ,
0.099719     ,
0.09989      ,
0.152527     ,
0.154834     ,
0.111768     ,
0.179517     ,
0.099988     ,
0.099988     ,
0.100122     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.139709     ,
0.135095     ,
0.160645     ,
0.126416     ,
0.443542     ,
0.524268     ,
0.097583     ,
0.1          ,
0.099988     ,
0.099988     ,
0.449487     ,
0.470337     ,
0.396387     ,
0.39917      ,
0.099622     ,
0.100024     ,
0.453369     ,
0.480933     ,
0.159619     ,
0.159473     ,
0.426123     ,
0.441614     ,
0.54574      ,
0.583167     ,
0.197803     ,
0.214331     ,
0.650122     ,
0.672974     ,
0.159143     ,
0.169507     ,
0.448132     ,
0.457275     ,
0.159619     ,
0.162231     ,
0.100195     ,
0.103174     ,
0.194092     ,
0.215442     ,
0.160046     ,
0.114563     ,
0.563574     ,
0.592395     ,
0.48656      ,
0.49502      ,
0.517285     ,
0.533936     ,
0.380481     ,
0.438574     ,
0.446399     ,
0.469189     ,
0.49458      ,
0.519165     ,
0.529333     ,
0.546631     ,
0.476257     ,
0.49447      ,
0.500842     ,
0.527698     ,
0.602747     ,
0.619153     ,
0.659204     ,
0.675061     ,
0.685132     ,
0.684375     ,
0.706104     ,
0.705847     ,
0.48739      ,
0.505432     ,
0.517017     ,
0.533264     ,
0.595642     ,
0.620251     ,
0.648474     ,
0.640674     ,
0.545276     ,
0.574255     ,
0.588171     ,
0.606323     ,
0.599451     ,
0.628735     ,
0.628174     ,
0.639954     ,
0.656274     ,
0.675195     ,
0.67854      ,
0.694629     ,
0.685876     ,
0.712622     ,
0.70542      ,
0.712439     ,
0.644922     ,
0.713196     ,
0.715833     ,
0.732861     ,
0.736877     ,
0.733215     ,
0.737976     ,
0.74032      ,
0.656726     ,
0.692847     ,
0.660986     ,
0.661755     ,
0.690857     ,
0.706433     ,
0.706274     ,
0.714661     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.37937      ,
0.465527     ,
0.527271     ,
0.554285     ,
0.564929     ,
0.591699     ,
0.618713     ,
0.62782      ,
0.644617     ,
0.654346     ,
0.639929     ,
0.678491     ,
0.675232     ,
0.679639     ,
0.67677      ,
0.69115      ,
0.688806     ,
0.703503     ,
0.712683     ,
0.700085     ,
0.673706     ,
0.709058     ,
0.721704     ,
0.707117     ,
0.732361     ,
0.721655     ,
0.730286     ,
0.727039     ,
0.737061     ,
0.741736     ,
0.73739      ,
0.727173     ,
0.730334     ,
0.722168     ,
0.735779     ,
0.742798     ,
0.737        ,
0.732617     ,
0.740955     ,
0.739172     ,
0.74812      ,
0.732104     ,
0.745728     ,
0.742188     ,
0.741052     ,
0.749414     ,
0.732251     ,
0.753674     ,
0.749133     ,
0.744409     ,
0.735168     ,
0.746216     ,
0.746558     ,
0.740991     ,
0.744519     ,
0.738806     ,
0.750879     ,
0.744995     ,
0.746448     ,
0.748816     ,
0.743103     ,
0.741833     ,
0.746716     ,
0.75376      ,
0.754053     ,
0.740747     ,
0.742212     ,
0.735779     ,
0.751538     ,
0.735706     ,
0.753906     ,
0.746741     ,
0.74491      ,
0.745093     ,
0.740088     ,
0.741785     ,
0.739795     ,
0.756006     ,
0.751538     ,
0.744275     ,
0.741772     ,
0.748694     ,
0.744727     ,
0.749585     ,
0.742017     ,
0.75426      ,
0.752686     ,
0.733655     ,
0.746423     ,
0.744312     ,
0.752869     ,
0.748633     ,
0.737488     ,
0.747095     ,
0.751392     ,
0.733362     ,
0.749963     ,
0.732874     ,
0.150452     ,
0.154028     ,
0.158191     ,
0.179443     ,
0.199829     ,
0.209778     ,
0.209448     ,
0.208069     ,
0.178455     ,
0.278479     ,
0.275757     ,
0.22771      ,
0.307825     ,
0.321509     ,
0.291846     ,
0.16958      ,
0.271094     ,
0.315918     ,
0.329468     ,
0.337073     ,
0.319434     ,
0.232312     ,
0.29325      ,
0.346643     ,
0.355212     ,
0.339893     ,
0.264453     ,
0.315015     ,
0.368396     ,
0.361011     ,
0.275452     ,
0.340662     ,
0.369934     ,
0.361133     ,
0.331653     ,
0.317432     ,
0.379016     ,
0.387268     ,
0.370166     ,
0.347034     ,
0.383496     ,
0.386792     ,
0.355945     ,
0.314404     ,
0.39519      ,
0.420581     ,
0.422156     ,
0.402246     ,
0.358948     ,
0.395959     ,
0.424048     ,
0.396863     ,
0.319263     ,
0.379578     ,
0.374255     ,
0.430066     ,
0.434167     ,
0.401953     ,
0.373511     ,
0.416479     ,
0.412537     ,
0.400317     ,
0.40282      ,
0.414392     ,
0.437915     ,
0.450806     ,
0.432556     ,
0.410266     ,
0.415527     ,
0.43418      ,
0.426868     ,
0.403467     ,
0.413452     ,
0.443054     ,
0.457751     ,
0.448572     ,
0.428076     ,
0.424902     ,
0.447705     ,
0.447021     ,
0.42998      ,
0.442834     ,
0.421973     ,
0.424341     ,
0.483167     ,
0.484644     ,
0.470288     ,
0.39812      ,
0.461975     ,
0.469226     ,
0.438257     ,
0.436816     ,
0.482446     ,
0.487341     ,
0.470337     ,
0.424902     ,
0.446265     ,
0.485046     ,
0.473413     ,
0.456116     ,
0.462915     ,
0.488318     ,
0.487634     ,
0.471204     ,
0.448022     ,
0.475623     ,
0.477002     ,
0.447241     ,
0.475134     ,
0.480518     ,
0.460779     ,
0.470007     ,
0.481702     ,
0.47301      ,
0.473035     ,
0.489502     ,
0.493066     ,
0.467322     ,
0.475134     ,
0.475964     ,
0.467651     ,
0.490784     ,
0.502307     ,
0.494946     ,
0.482458     ,
0.473914     ,
0.490173     ,
0.506812     ,
0.337561     ,
0.407336     ,
0.429114     ,
0.456287     ,
0.496143     ,
0.513306     ,
0.500574     ,
0.547046     ,
0.525195     ,
0.551758     ,
0.571973     ,
0.597656     ,
0.60166      ,
0.595764     ,
0.614319     ,
0.625598     ,
0.636169     ,
0.62771      ,
0.639233     ,
0.658691     ,
0.655994     ,
0.658899     ,
0.645557     ,
0.670251     ,
0.670435     ,
0.632629     ,
0.681238     ,
0.684778     ,
0.688135     ,
0.691003     ,
0.687903     ,
0.690869     ,
0.703955     ,
0.691382     ,
0.698682     ,
0.702979     ,
0.684985     ,
0.703613     ,
0.710461     ,
0.710754     ,
0.713611     ,
0.718823     ,
0.714502     ,
0.723328     ,
0.699805     ,
0.723108     ,
0.719202     ,
0.724048     ,
0.726306     ,
0.709985     ,
0.718298     ,
0.730127     ,
0.715125     ,
0.733472     ,
0.730383     ,
0.723657     ,
0.731921     ,
0.724524     ,
0.731885     ,
0.738562     ,
0.737561     ,
0.738452     ,
0.740637     ,
0.719897     ,
0.738037     ,
0.731458     ,
0.744897     ,
0.744043     ,
0.741956     ,
0.743054     ,
0.736511     ,
0.746606     ,
0.748792     ,
0.743921     ,
0.738257     ,
0.743555     ,
0.743835     ,
0.749878     ,
0.738879     ,
0.749084     ,
0.72406      ,
0.735681     ,
0.74353      ,
0.742725     ,
0.752979     ,
0.747485     ,
0.759985     ,
0.750659     ,
0.742493     ,
0.752112     ,
0.74989      ,
0.756567     ,
0.746143     ,
0.747937     ,
0.754761     ,
0.754285     ,
0.750415     ,
0.753381     ,
0.750024     ,
0.70946      ,
0.752637     ,
0.75498      ,
0.756702     ,
0.756482     ,
0.759607     ,
0.760132     ,
0.757007     ,
0.756604     ,
0.757373     ,
0.758093     ,
0.760718     ,
0.75686      ,
0.758313     ,
0.7625       ,
0.748242     ,
0.757629     ,
0.760754     ,
0.756921     ,
0.755286     ,
0.762671     ,
0.752368     ,
0.763184     ,
0.758594     ,
0.750244     ,
0.722974     ,
0.756995     ,
0.76106      ,
0.755652     ,
0.10553      ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.269934     ,
0.339111     ,
0.343091     ,
0.38811      ,
0.42019      ,
0.452832     ,
0.460852     ,
0.464539     ,
0.48689      ,
0.506787     ,
0.48623      ,
0.52301      ,
0.520654     ,
0.522278     ,
0.543713     ,
0.564673     ,
0.551929     ,
0.572498     ,
0.567187     ,
0.595081     ,
0.602075     ,
0.571191     ,
0.610498     ,
0.605444     ,
0.582947     ,
0.598083     ,
0.614465     ,
0.593823     ,
0.631799     ,
0.620447     ,
0.633801     ,
0.619189     ,
0.100024     ,
0.100024     ,
0.100024     ,
0.100024     ,
0.099719     ,
0.100024     ,
0.100232     ,
0.100024     ,
0.100232     ,
0.100024     ,
0.099951     ,
0.100024     ,
0.100024     ,
0.100232     ,
0.100232     ,
0.100232     ,
0.100024     ,
0.100024     ,
0.100232     ,
0.100049     ,
0.09989      ,
0.100232     ,
0.100232     ,
0.100049     ,
0.100024     ,
0.100024     ,
0.100049     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.645581     ,
0.62854      ,
0.642737     ,
0.653406     ,
0.637769     ,
0.647412     ,
0.640369     ,
0.660596     ,
0.654687     ,
0.658997     ,
0.64646      ,
0.674219     ,
0.674329     ,
0.679968     ,
0.677209     ,
0.682568     ,
0.663318     ,
0.676672     ,
0.682996     ,
0.681299     ,
0.698877     ,
0.685315     ,
0.68634      ,
0.693311     ,
0.691028     ,
0.657751     ,
0.685352     ,
0.690027     ,
0.692053     ,
0.69491      ,
0.69071      ,
0.698889     ,
0.099719     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.412488     ,
0.460864     ,
0.49989      ,
0.529736     ,
0.467627     ,
0.546204     ,
0.588806     ,
0.623535     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.133521     ,
0.10022      ,
0.101733     ,
0.112146     ,
0.55304      ,
0.624231     ,
0.675537     ,
0.699512     ,
0.376746     ,
0.452625     ,
0.487061     ,
0.50813      ,
0.311292     ,
0.373499     ,
0.435327     ,
0.449194     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.165356     ,
0.218457     ,
0.285181     ,
0.280066     ,
0.395947     ,
0.447156     ,
0.425366     ,
0.492236     ,
0.15282      ,
0.178857     ,
0.208081     ,
0.237952     ,
0.15791      ,
0.199963     ,
0.236865     ,
0.254053     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.420728     ,
0.478296     ,
0.536633     ,
0.530554     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.216382     ,
0.267334     ,
0.352209     ,
0.279138     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.152148     ,
0.156018     ,
0.157959     ,
0.167822     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.481628     ,
0.539478     ,
0.605994     ,
0.63197      ,
0.160242     ,
0.19126      ,
0.216602     ,
0.263245     ,
0.356628     ,
0.434619     ,
0.470435     ,
0.500024     ,
0.196509     ,
0.219165     ,
0.34502      ,
0.257788     ,
0.313623     ,
0.382886     ,
0.416089     ,
0.458313     ,
0.553345     ,
0.590137     ,
0.595483     ,
0.629248     ,
0.631128     ,
0.660022     ,
0.688818     ,
0.692871     ,
0.700525     ,
0.705225     ,
0.732593     ,
0.738965     ,
0.528357     ,
0.546985     ,
0.572925     ,
0.600537     ,
0.480566     ,
0.493604     ,
0.507776     ,
0.520898     ,
0.322302     ,
0.324597     ,
0.356079     ,
0.384705     ,
0.55061      ,
0.540942     ,
0.579834     ,
0.604102     ,
0.295105     ,
0.312683     ,
0.320117     ,
0.341882     ,
0.314661     ,
0.320715     ,
0.32865      ,
0.311853     ,
0.591223     ,
0.608765     ,
0.618445     ,
0.659827     ,
0.352783     ,
0.327356     ,
0.438525     ,
0.425696     ,
0.663257     ,
0.649951     ,
0.693188     ,
0.701453     ,
0.311768     ,
0.334351     ,
0.350354     ,
0.365466     ,
0.517322     ,
0.538196     ,
0.545459     ,
0.573865     ,
0.268945     ,
0.345581     ,
0.355579     ,
0.388245     ,
0.480774     ,
0.491443     ,
0.46864      ,
0.521326     ,
0.618933     ,
0.642053     ,
0.645081     ,
0.66012      ,
0.65719      ,
0.682629     ,
0.685925     ,
0.687805     ,
0.686475     ,
0.70387      ,
0.689221     ,
0.715356     ,
0.724756     ,
0.730835     ,
0.71012      ,
0.723267     ,
0.720056     ,
0.73446      ,
0.734937     ,
0.743518     ,
0.74668      ,
0.756018     ,
0.759143     ,
0.753113     ,
0.576868     ,
0.608313     ,
0.619385     ,
0.647742     ,
0.634607     ,
0.659766     ,
0.661987     ,
0.664709     ,
0.545288     ,
0.58606      ,
0.59032      ,
0.612512     ,
0.602722     ,
0.624158     ,
0.099988     ,
0.099988     ,
0.634851     ,
0.675439     ,
0.671558     ,
0.648523     ,
0.651392     ,
0.68999      ,
0.697742     ,
0.713464     ,
0.687158     ,
0.702881     ,
0.699292     ,
0.71427      ,
0.717212     ,
0.733069     ,
0.733984     ,
0.729858     ,
0.556042     ,
0.590906     ,
0.606506     ,
0.623987     ,
0.621179     ,
0.640039     ,
0.640771     ,
0.653149     ,
0.734766     ,
0.723401     ,
0.736646     ,
0.735889     ,
0.737927     ,
0.752478     ,
0.740063     ,
0.75354      ,
0.743384     ,
0.747803     ,
0.752307     ,
0.751697     ,
0.754358     ,
0.74939      ,
0.757715     ,
0.760278     ,
0.754749     ,
0.753186     ,
0.757739     ,
0.75343      ,
0.75957      ,
0.758069     ,
0.760962     ,
0.755981     ,
0.755029     ,
0.762317     ,
0.765442     ,
0.764771     ,
0.756213     ,
0.770435     ,
0.759729     ,
0.761816     ,
0.703699     ,
0.697131     ,
0.690662     ,
0.725464     ,
0.727917     ,
0.732751     ,
0.723694     ,
0.714001     ,
0.720776     ,
0.7172       ,
0.716248     ,
0.736865     ,
0.727661     ,
0.711499     ,
0.740259     ,
0.74314      ,
0.741113     ,
0.741785     ,
0.742749     ,
0.742737     ,
0.746289     ,
0.748889     ,
0.743616     ,
0.747742     ,
0.747449     ,
0.745215     ,
0.749414     ,
0.758716     ,
0.758069     ,
0.761279     ,
0.756116     ,
0.756311     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.201611     ,
0.298547     ,
0.34895      ,
0.379663     ,
0.40979      ,
0.429053     ,
0.432751     ,
0.461499     ,
0.464124     ,
0.472192     ,
0.475317     ,
0.494092     ,
0.492712     ,
0.508411     ,
0.512671     ,
0.50968      ,
0.528467     ,
0.528149     ,
0.5401       ,
0.54823      ,
0.552515     ,
0.552319     ,
0.509216     ,
0.571484     ,
0.566284     ,
0.584167     ,
0.585852     ,
0.594788     ,
0.597205     ,
0.599915     ,
0.610352     ,
0.608911     ,
0.593958     ,
0.622693     ,
0.625854     ,
0.627356     ,
0.629919     ,
0.633081     ,
0.629785     ,
0.625879     ,
0.641821     ,
0.639319     ,
0.632544     ,
0.638684     ,
0.646667     ,
0.652148     ,
0.647961     ,
0.655029     ,
0.658398     ,
0.658203     ,
0.661926     ,
0.661511     ,
0.66698      ,
0.669946     ,
0.667517     ,
0.667847     ,
0.671069     ,
0.664124     ,
0.675403     ,
0.67207      ,
0.680078     ,
0.678186     ,
0.67489      ,
0.671143     ,
0.673767     ,
0.675977     ,
0.687549     ,
0.683716     ,
0.679993     ,
0.686548     ,
0.687476     ,
0.682751     ,
0.692078     ,
0.685596     ,
0.687903     ,
0.692395     ,
0.69668      ,
0.695801     ,
0.689063     ,
0.701709     ,
0.685144     ,
0.698584     ,
0.697046     ,
0.704224     ,
0.685266     ,
0.696655     ,
0.703442     ,
0.703271     ,
0.693347     ,
0.700598     ,
0.691614     ,
0.7021       ,
0.705774     ,
0.70542      ,
0.711243     ,
0.697229     ,
0.708545     ,
0.71178      ,
0.708301     ,
0.700391     ,
0.713928     ,
0.709351     ,
0.712024     ,
0.709644     ,
0.70863      ,
0.704797     ,
0.705811     ,
0.7177       ,
0.715259     ,
0.71554      ,
0.720557     ,
0.716235     ,
0.707739     ,
0.711731     ,
0.711487     ,
0.713635     ,
0.716138     ,
0.711084     ,
0.70459      ,
0.7203       ,
0.713562     ,
0.720618     ,
0.721533     ,
0.725916     ,
0.716541     ,
0.717273     ,
0.720435     ,
0.723218     ,
0.725403     ,
0.716785     ,
0.72301      ,
0.723474     ,
0.722131     ,
0.719568     ,
0.713013     ,
0.72699      ,
0.728406     ,
0.72688      ,
0.725964     ,
0.724927     ,
0.726233     ,
0.731763     ,
0.725012     ,
0.730225     ,
0.72229      ,
0.727942     ,
0.728247     ,
0.726257     ,
0.7349       ,
0.724292     ,
0.727271     ,
0.730212     ,
0.723474     ,
0.721924     ,
0.729602     ,
0.7276       ,
0.731873     ,
0.731226     ,
0.722156     ,
0.735315     ,
0.739087     ,
0.733435     ,
0.722852     ,
0.72959      ,
0.738416     ,
0.709241     ,
0.738611     ,
0.729285     ,
0.726501     ,
0.734277     ,
0.731335     ,
0.740088     ,
0.732593     ,
0.730884     ,
0.735925     ,
0.733179     ,
0.711682     ,
0.729761     ,
0.737292     ,
0.738013     ,
0.736719     ,
0.737195     ,
0.738306     ,
0.728564     ,
0.739905     ,
0.735315     ,
0.73623      ,
0.736414     ,
0.743372     ,
0.742334     ,
0.731079     ,
0.732202     ,
0.736816     ,
0.73739      ,
0.742126     ,
0.74303      ,
0.743909     ,
0.741296     ,
0.74259      ,
0.739319     ,
0.744714     ,
0.735266     ,
0.746045     ,
0.740247     ,
0.742944     ,
0.742761     ,
0.747119     ,
0.744421     ,
0.72832      ,
0.74137      ,
0.743689     ,
0.739563     ,
0.741675     ,
0.745544     ,
0.742297     ,
0.740735     ,
0.743494     ,
0.734534     ,
0.735339     ,
0.737622     ,
0.739722     ,
0.738611     ,
0.743347     ,
0.747571     ,
0.748071     ,
0.744421     ,
0.744788     ,
0.742944     ,
0.741052     ,
0.748083     ,
0.744104     ,
0.744141     ,
0.746912     ,
0.74082      ,
0.742651     ,
0.746912     ,
0.745825     ,
0.751599     ,
0.744543     ,
0.751892     ,
0.740637     ,
0.746411     ,
0.740356     ,
0.746265     ,
0.744666     ,
0.743213     ,
0.747351     ,
0.748962     ,
0.753149     ,
0.745081     ,
0.73988      ,
0.742395     ,
0.746423     ,
0.74574      ,
0.732556     ,
0.753931     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.119727     ,
0.135925     ,
0.169775     ,
0.196521     ,
0.215588     ,
0.256921     ,
0.245557     ,
0.20033      ,
0.32146      ,
0.228406     ,
0.284656     ,
0.258154     ,
0.316626     ,
0.344934     ,
0.305432     ,
0.356348     ,
0.371216     ,
0.32677      ,
0.374597     ,
0.357483     ,
0.384705     ,
0.369458     ,
0.398645     ,
0.392798     ,
0.415417     ,
0.409985     ,
0.413806     ,
0.428528     ,
0.412927     ,
0.418396     ,
0.43938      ,
0.440918     ,
0.397986     ,
0.43418      ,
0.4573       ,
0.471619     ,
0.440015     ,
0.430139     ,
0.471606     ,
0.469543     ,
0.470288     ,
0.470996     ,
0.485461     ,
0.470984     ,
0.464929     ,
0.469482     ,
0.481238     ,
0.476538     ,
0.464624     ,
0.461658     ,
0.47218      ,
0.497437     ,
0.495679     ,
0.487268     ,
0.489185     ,
0.49425      ,
0.503918     ,
0.491296     ,
0.513513     ,
0.48739      ,
0.480396     ,
0.498657     ,
0.508081     ,
0.518872     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.163867     ,
0.214746     ,
0.277039     ,
0.300928     ,
0.32301      ,
0.31394      ,
0.351819     ,
0.372839     ,
0.39397      ,
0.398096     ,
0.409216     ,
0.427673     ,
0.421875     ,
0.440271     ,
0.415234     ,
0.441455     ,
0.455273     ,
0.46344      ,
0.464087     ,
0.466699     ,
0.474658     ,
0.478809     ,
0.44165      ,
0.472876     ,
0.492102     ,
0.503711     ,
0.503796     ,
0.501611     ,
0.4922       ,
0.500525     ,
0.513562     ,
0.505774     ,
0.512354     ,
0.505469     ,
0.520312     ,
0.514014     ,
0.529956     ,
0.533569     ,
0.534607     ,
0.532373     ,
0.537695     ,
0.535889     ,
0.548169     ,
0.548389     ,
0.553284     ,
0.55708      ,
0.549939     ,
0.560901     ,
0.545569     ,
0.55083      ,
0.547327     ,
0.549207     ,
0.569727     ,
0.560254     ,
0.563306     ,
0.571606     ,
0.561267     ,
0.567725     ,
0.578882     ,
0.578381     ,
0.58092      ,
0.56311      ,
0.584448     ,
0.595508     ,
0.236426     ,
0.123071     ,
0.112036     ,
0.124084     ,
0.101379     ,
0.103394     ,
0.113416     ,
0.129797     ,
0.187512     ,
0.200793     ,
0.222095     ,
0.103577     ,
0.10564      ,
0.115869     ,
0.17738      ,
0.246619     ,
0.27196      ,
0.361377     ,
0.250085     ,
0.305725     ,
0.296948     ,
0.328613     ,
0.324231     ,
0.350977     ,
0.36908      ,
0.376538     ,
0.386914     ,
0.374963     ,
0.390991     ,
0.421948     ,
0.405713     ,
0.418677     ,
0.439087     ,
0.425598     ,
0.452405     ,
0.437451     ,
0.41488      ,
0.415979     ,
0.464636     ,
0.463269     ,
0.450342     ,
0.468896     ,
0.449854     ,
0.458582     ,
0.462927     ,
0.47478      ,
0.469714     ,
0.467297     ,
0.472278     ,
0.481775     ,
0.487891     ,
0.47627      ,
0.469238     ,
0.496106     ,
0.486047     ,
0.501379     ,
0.464124     ,
0.485742     ,
0.478198     ,
0.499756     ,
0.502246     ,
0.501196     ,
0.508972     ,
0.504211     ,
0.153101     ,
0.1578       ,
0.158472     ,
0.162756     ,
0.175671     ,
0.19032      ,
0.201794     ,
0.214246     ,
0.219653     ,
0.226721     ,
0.247412     ,
0.276392     ,
0.287402     ,
0.257886     ,
0.230933     ,
0.307666     ,
0.310413     ,
0.323401     ,
0.332544     ,
0.340271     ,
0.34093      ,
0.319971     ,
0.294043     ,
0.312854     ,
0.314941     ,
0.342554     ,
0.36676      ,
0.350574     ,
0.33717      ,
0.346289     ,
0.368286     ,
0.35553      ,
0.356506     ,
0.383838     ,
0.370496     ,
0.333215     ,
0.327905     ,
0.376294     ,
0.378955     ,
0.401355     ,
0.408008     ,
0.412158     ,
0.375244     ,
0.342078     ,
0.405591     ,
0.400806     ,
0.40354      ,
0.407861     ,
0.4172       ,
0.417163     ,
0.397913     ,
0.359924     ,
0.39364      ,
0.404687     ,
0.415454     ,
0.438635     ,
0.433679     ,
0.393359     ,
0.409814     ,
0.432703     ,
0.422473     ,
0.433765     ,
0.444983     ,
0.429663     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.467773     ,
0.462109     ,
0.476208     ,
0.51167      ,
0.508667     ,
0.538367     ,
0.48479      ,
0.478809     ,
0.549707     ,
0.517249     ,
0.468127     ,
0.511194     ,
0.547363     ,
0.526758     ,
0.51217      ,
0.561292     ,
0.548242     ,
0.548584     ,
0.562756     ,
0.574353     ,
0.567358     ,
0.547571     ,
0.57085      ,
0.574683     ,
0.577087     ,
0.514941     ,
0.58446      ,
0.527417     ,
0.58197      ,
0.57937      ,
0.569885     ,
0.589734     ,
0.581177     ,
0.58446      ,
0.59303      ,
0.580737     ,
0.591577     ,
0.600183     ,
0.605396     ,
0.598962     ,
0.570166     ,
0.57688      ,
0.615344     ,
0.580676     ,
0.581128     ,
0.558032     ,
0.568689     ,
0.571362     ,
0.594714     ,
0.550305     ,
0.602576     ,
0.574817     ,
0.6203       ,
0.51333      ,
0.595093     ,
0.587976     ,
0.611377     ,
0.600256     ,
0.600891     ,
0.614673     ,
0.592139     ,
0.609082     ,
0.610303     ,
0.567615     ,
0.598328     ,
0.583875     ,
0.592383     ,
0.595801     ,
0.598755     ,
0.597656     ,
0.610583     ,
0.612207     ,
0.595129     ,
0.613135     ,
0.592993     ,
0.586499     ,
0.616284     ,
0.611621     ,
0.580334     ,
0.611377     ,
0.624353     ,
0.630481     ,
0.582434     ,
0.602795     ,
0.614734     ,
0.63241      ,
0.632849     ,
0.612952     ,
0.642224     ,
0.635571     ,
0.634961     ,
0.629358     ,
0.62019      ,
0.641187     ,
0.642749     ,
0.63313      ,
0.636328     ,
0.632031     ,
0.648511     ,
0.632373     ,
0.641101     ,
0.643274     ,
0.645056     ,
0.632629     ,
0.656897     ,
0.653711     ,
0.649023     ,
0.639636     ,
0.659497     ,
0.658765     ,
0.664062     ,
0.646472     ,
0.646277     ,
0.662463     ,
0.64574      ,
0.65603      ,
0.656372     ,
0.659119     ,
0.664197     ,
0.659082     ,
0.670203     ,
0.658435     ,
0.668457     ,
0.666235     ,
0.663428     ,
0.661206     ,
0.665149     ,
0.658057     ,
0.513196     ,
0.526038     ,
0.514368     ,
0.527478     ,
0.532056     ,
0.53623      ,
0.503528     ,
0.529517     ,
0.533801     ,
0.544336     ,
0.52533      ,
0.48407      ,
0.46759      ,
0.514746     ,
0.546948     ,
0.519885     ,
0.552661     ,
0.522644     ,
0.546948     ,
0.557214     ,
0.544678     ,
0.558411     ,
0.539136     ,
0.550281     ,
0.549939     ,
0.559692     ,
0.564844     ,
0.554175     ,
0.561584     ,
0.566553     ,
0.548828     ,
0.546252     ,
0.553247     ,
0.567273     ,
0.561682     ,
0.552991     ,
0.562244     ,
0.571948     ,
0.577893     ,
0.558215     ,
0.57655      ,
0.570435     ,
0.541309     ,
0.558386     ,
0.569666     ,
0.567969     ,
0.565039     ,
0.57428      ,
0.575037     ,
0.581067     ,
0.576575     ,
0.580164     ,
0.560852     ,
0.566382     ,
0.575928     ,
0.578369     ,
0.579675     ,
0.570435     ,
0.57887      ,
0.581726     ,
0.552515     ,
0.585876     ,
0.59115      ,
0.589746     ,
0.40116      ,
0.431567     ,
0.437402     ,
0.436243     ,
0.455725     ,
0.461084     ,
0.458313     ,
0.443872     ,
0.445862     ,
0.444739     ,
0.446216     ,
0.457727     ,
0.461743     ,
0.44762      ,
0.435193     ,
0.4526       ,
0.458008     ,
0.462781     ,
0.474316     ,
0.465491     ,
0.461975     ,
0.473132     ,
0.485974     ,
0.469641     ,
0.459558     ,
0.460095     ,
0.479224     ,
0.490723     ,
0.47655      ,
0.468665     ,
0.482703     ,
0.477332     ,
0.460303     ,
0.47915      ,
0.485278     ,
0.486182     ,
0.485522     ,
0.47876      ,
0.474072     ,
0.489185     ,
0.488599     ,
0.480469     ,
0.477417     ,
0.476428     ,
0.473938     ,
0.477808     ,
0.488098     ,
0.502588     ,
0.495947     ,
0.494617     ,
0.508765     ,
0.499756     ,
0.491467     ,
0.488855     ,
0.503223     ,
0.502795     ,
0.496423     ,
0.500244     ,
0.505505     ,
0.502905     ,
0.504175     ,
0.504871     ,
0.50022      ,
0.503931     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.161292     ,
0.149768     ,
0.246387     ,
0.117798     ,
0.206348     ,
0.262134     ,
0.263074     ,
0.249622     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.491724     ,
0.575793     ,
0.61488      ,
0.647534     ,
0.659961     ,
0.680042     ,
0.696826     ,
0.705664     ,
0.104199     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.100122     ,
0.100122     ,
0.100232     ,
0.099988     ,
0.100232     ,
0.099988     ,
0.1          ,
0.100122     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.097693     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.136536     ,
0.100122     ,
0.13302      ,
0.118506     ,
0.096533     ,
0.11521      ,
0.158936     ,
0.121985     ,
0.465942     ,
0.520862     ,
0.56842      ,
0.604822     ,
0.641943     ,
0.659729     ,
0.67655      ,
0.688757     ,
0.307202     ,
0.305627     ,
0.376514     ,
0.400977     ,
0.382141     ,
0.428528     ,
0.444263     ,
0.472852     ,
0.443823     ,
0.484009     ,
0.532056     ,
0.578503     ,
0.581311     ,
0.625378     ,
0.648779     ,
0.655652     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.166199     ,
0.221729     ,
0.292273     ,
0.3255       ,
0.338416     ,
0.361646     ,
0.372607     ,
0.364233     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.460864     ,
0.545898     ,
0.584912     ,
0.632251     ,
0.632385     ,
0.646997     ,
0.677356     ,
0.68999      ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099866     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.204395     ,
0.317114     ,
0.359717     ,
0.385706     ,
0.415649     ,
0.431274     ,
0.450427     ,
0.464563     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.31073      ,
0.294067     ,
0.346399     ,
0.198694     ,
0.344702     ,
0.295935     ,
0.376611     ,
0.284521     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.684875     ,
0.714185     ,
0.718872     ,
0.720215     ,
0.724976     ,
0.73772      ,
0.72948      ,
0.731775     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099951     ,
0.100232     ,
0.100049     ,
0.099951     ,
0.100232     ,
0.099719     ,
0.100049     ,
0.099951     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.099988     ,
0.111401     ,
0.142578     ,
0.180518     ,
0.139917     ,
0.108081     ,
0.0995       ,
0.099793     ,
0.099902     ,
0.674756     ,
0.694043     ,
0.687952     ,
0.706104     ,
0.704578     ,
0.717712     ,
0.718506     ,
0.716357     ,
0.500269     ,
0.51189      ,
0.540503     ,
0.547119     ,
0.501733     ,
0.566418     ,
0.561072     ,
0.576843     ,
0.662048     ,
0.666809     ,
0.66637      ,
0.684998     ,
0.692676     ,
0.715906     ,
0.700549     ,
0.699585     ,
0.412781     ,
0.418188     ,
0.41073      ,
0.395728     ,
0.450562     ,
0.45448      ,
0.451941     ,
0.473645     ,
0.65553      ,
0.699854     ,
0.69812      ,
0.710242     ,
0.716199     ,
0.72019      ,
0.715625     ,
0.723804     ,
0.472205     ,
0.481445     ,
0.489746     ,
0.498499     ,
0.509668     ,
0.509656     ,
0.510706     ,
0.530212     ,
0.357056     ,
0.375854     ,
0.385767     ,
0.378662     ,
0.339417     ,
0.405518     ,
0.360986     ,
0.369751     ,
0.377185     ,
0.428198     ,
0.364539     ,
0.435217     ,
0.381787     ,
0.436914     ,
0.415417     ,
0.45         ,
0.741443     ,
0.736975     ,
0.745471     ,
0.740503     ,
0.746033     ,
0.755896     ,
0.739465     ,
0.747424     ,
0.749207     ,
0.749976     ,
0.748193     ,
0.754626     ,
0.754675     ,
0.752209     ,
0.757043     ,
0.76084      ,
0.735339     ,
0.726892     ,
0.728552     ,
0.736389     ,
0.727014     ,
0.739844     ,
0.741663     ,
0.736121     ,
0.741858     ,
0.735181     ,
0.741467     ,
0.746069     ,
0.744629     ,
0.749475     ,
0.746887     ,
0.752856     ,
0.558508     ,
0.586584     ,
0.594751     ,
0.551416     ,
0.616089     ,
0.591626     ,
0.626428     ,
0.624255     ,
0.632202     ,
0.587305     ,
0.616919     ,
0.638794     ,
0.650427     ,
0.645105     ,
0.651855     ,
0.641968     ,
0.7255       ,
0.708789     ,
0.719922     ,
0.716443     ,
0.725146     ,
0.734705     ,
0.731006     ,
0.733154     ,
0.72019      ,
0.735059     ,
0.740881     ,
0.744751     ,
0.743359     ,
0.744238     ,
0.730603     ,
0.745703     ,
0.46427      ,
0.476331     ,
0.474316     ,
0.481934     ,
0.476343     ,
0.483752     ,
0.491296     ,
0.506921     ,
0.512903     ,
0.509265     ,
0.50741      ,
0.506958     ,
0.522803     ,
0.519202     ,
0.523389     ,
0.523047     ,
0.730835     ,
0.729272     ,
0.738806     ,
0.733777     ,
0.740369     ,
0.746619     ,
0.737976

]

y00max = np.maximum.accumulate(np.array(y00)).tolist()
y01max = np.maximum.accumulate(np.array(y01)).tolist()
y02max = np.maximum.accumulate(np.array(y02)).tolist()

y10max = np.maximum.accumulate(np.array(y10)).tolist()
y11max = np.maximum.accumulate(np.array(y11)).tolist()
y12max = np.maximum.accumulate(np.array(y12)).tolist()

f, axarr = plt.subplots(2, 1, figsize=(6, 5))

axarr[0].plot(x00, y00max, '-rs', markevery=len(x00)-1)
axarr[0].plot(x01, y01max, '-bd', markevery=len(x01)-1)
axarr[0].plot(x02, y02max, '-g^', markevery=len(x02)-1)
# axarr[0].plot(x00, y00, '--r')
axarr[0].plot(x01, y01, '--b', linewidth=0.5)
axarr[0].plot(x02, y02, '--g', linewidth=0.5)

axarr[0].set_title('Inception-BN on ILSVRC12', fontsize=13)
axarr[0].set_ylabel('Validation accuracy')
axarr[0].set_xticks([0, 20, 40, 60, 80, 100, 120])
axarr[0].set_yticks([0, 0.2, 0.4, 0.6, 0.8, 1.0])
axarr[0].set_ylim(ymin=-0.05)
axarr[0].set_xlabel('Time (hours)')
axarr[0].legend(('MLtuner', 'Spearmint approach', 'Hyperband approach'), loc=1,prop={'size':10})
axarr[0].grid()

axarr[1].plot(x10, y10max, '-rs', markevery=len(x10)-1)
axarr[1].plot(x11, y11max, '-bd', markevery=len(x11)-1)
axarr[1].plot(x12, y12max, '-g^', markevery=len(x12)-1)
# axarr[1].plot(x10, y10, '--r')
axarr[1].plot(x11, y11, '--b', linewidth=0.5)
axarr[1].plot(x12, y12, '--g', linewidth=0.5)

axarr[1].set_title('AlexNet on Cifar10 (as a sanity check)', fontsize=13)
axarr[1].set_ylabel('Validation accuracy')
axarr[1].set_xticks([0, 1000, 2000, 3000, 4000, 5000, 6000])
axarr[1].set_yticks([0, 0.2, 0.4, 0.6, 0.8, 1.0])
axarr[1].set_ylim(ymin=-0.05)
axarr[1].set_xlabel('Time (seconds)')
axarr[1].legend(('MLtuner', 'Spearmint approach', 'Hyperband approach'), loc=4,prop={'size':10})
axarr[1].grid()

for ax in axarr:
  ax.tick_params(axis='both', which='major', labelsize=14)

plt.tight_layout()

# plt.show()
plt.savefig('compare-baselines.pdf')

==> figs/downsample-loss.py <==
#!/usr/bin/env python
# a bar plot with errorbars
import matplotlib as mpl
mpl.use('Agg')
import numpy as np
import matplotlib.pyplot as plt

import matplotlib
# Switch from Type 3 fonts to TrueType or Type 1
# matplotlib.rcParams['pdf.fonttype'] = 42
# matplotlib.rcParams['ps.fonttype'] = 42
matplotlib.rcParams['ps.useafm'] = True
matplotlib.rcParams['pdf.use14corefonts'] = True
matplotlib.rcParams['text.usetex'] = True

fig = plt.figure(figsize=(4, 2))
# fig = plt.figure(figsize=(2.8, 3.5))
fig.subplots_adjust(bottom=0.15)
ax = fig.add_subplot(111)

x1 = [
0              ,
0.021          ,
0.042          ,
0.063          ,
0.083          ,
0.102          ,
0.122          ,
0.142          ,
0.162          ,
0.181          ,
0.201          ,
0.22           ,
0.24           ,
0.26           ,
0.28           ,
0.3            ,
0.319          ,
0.339          ,
0.358          ,
0.378          ,
0.397          ,
0.417          ,
0.437          ,
0.456          ,
0.476          ,
0.496          ,
0.516          ,
0.537          ,
0.558          ,
0.578          ,
0.597          ,
0.617          ,
0.636          ,
0.656          ,
0.675          ,
0.695          ,
0.714          ,
0.734          ,
0.753          ,
0.773          ,
0.792          ,
0.811          ,
0.83           ,
0.849          ,
0.868          ,
0.888          ,
0.909          ,
0.929          ,
0.949          ,
0.969          ,
0.988          ,
1.01           ,
1.028          ,
1.048          ,
1.067          ,
1.086          ,
1.106          ,
1.125          ,
1.144          ,
1.164          ,
1.184          ,
1.204          ,
1.224          ,
1.244          ,
1.263          ,
1.284          ,
1.304          ,
1.324          ,
1.344          ,
1.364          ,
1.383          ,
1.404          ,
1.423          ,
1.443          ,
1.462          ,
1.481          ,
1.501          ,
1.52           ,
1.539          ,
1.559          ,
1.578          ,
1.597          ,
1.616          ,
1.636          ,
1.655          ,
1.674          ,
1.693          ,
1.713          ,
1.732          ,
1.751          ,
1.771          ,
1.792          ,
1.812          ,
1.832          ,
1.851          ,
1.87           ,
1.89           ,
1.91           ,
1.93           ,
1.95

]

means1 = [
2.2967          ,
2.28718         ,
2.25197         ,
2.26329         ,
2.21307         ,
2.23605         ,
2.20827         ,
2.13239         ,
2.1012          ,
2.07275         ,
2.04252         ,
2.08181         ,
2.03553         ,
1.98569         ,
2.12837         ,
1.9743          ,
2.00932         ,
1.96046         ,
1.9682          ,
1.89529         ,
1.93749         ,
1.93625         ,
1.88236         ,
1.89928         ,
2.0219          ,
1.87359         ,
1.87643         ,
1.91332         ,
1.85273         ,
1.82205         ,
1.90035         ,
1.84972         ,
1.87542         ,
1.82591         ,
1.89602         ,
1.96521         ,
1.82891         ,
1.86469         ,
1.80758         ,
1.82013         ,
1.8865          ,
1.72109         ,
1.86009         ,
1.72586         ,
1.73465         ,
1.81784         ,
1.64216         ,
1.71011         ,
1.68839         ,
1.80107         ,
1.75054         ,
1.8134          ,
1.69256         ,
1.69911         ,
1.69527         ,
1.64623         ,
1.69275         ,
1.8063          ,
1.66547         ,
1.66976         ,
1.5941          ,
1.63936         ,
1.75286         ,
1.70501         ,
1.59263         ,
1.62061         ,
1.66291         ,
1.58876         ,
1.76609         ,
1.62233         ,
1.8207          ,
1.67344         ,
1.52517         ,
1.74402         ,
1.445           ,
1.63812         ,
1.64863         ,
1.54057         ,
1.61173         ,
1.71648         ,
1.69606         ,
1.65032         ,
1.75019         ,
1.59459         ,
1.47081         ,
1.49739         ,
1.73792         ,
1.56861         ,
1.52043         ,
1.52122         ,
1.52812         ,
1.51653         ,
1.58122         ,
1.56989         ,
1.53132         ,
1.44849         ,
1.58367         ,
1.57265         ,
1.4578          ,
1.52444

]

errs1 = [

]

x2 = [
0.0918       ,
0.2895       ,
0.4868       ,
0.685        ,
0.8794       ,
1.0766       ,
1.2739       ,
1.4715       ,
1.6645       ,
1.8608

]

means2 = [
2.206287       ,
2.008149       ,
1.90154        ,
1.863394       ,
1.758776       ,
1.713139       ,
1.654466       ,
1.636386       ,
1.600754       ,
1.531413

]

errs2 = [

]

curves1 = ax.errorbar(x1, means1, fmt='k-')
curves2 = ax.errorbar(x2, means2, fmt='rs-')
# ax.set_ylim(ymin=0)
# ax.set_ylim(ymax=0.22)
# ax.set_ylim(ymax=0.30)
ax.set_yticks([])
# ax.set_xscale('symlog')

# add some
ax.set_ylabel('Progress (x)')
ax.set_xticks([])
ax.set_xlabel('Time (t)')

ax.legend(('Noisy', 'Downsampled'), loc=1, prop={'size':10})
# ax.legend(('With-viter', 'LRU'), bbox_to_anchor=(0., 1.02, 1., .102), loc=3, ncol=3, mode="expand", borderaxespad=0., prop={'size':10})

plt.tight_layout()
# plt.grid()

# plt.show()
plt.savefig('downsample-loss.pdf')

==> figs/inception-dup-tunables.py <==
#!/usr/bin/env python
# a bar plot with errorbars
import matplotlib as mpl
mpl.use('Agg')
import numpy as np
import matplotlib.pyplot as plt

import matplotlib
# Switch from Type 3 fonts to TrueType or Type 1
# matplotlib.rcParams['pdf.fonttype'] = 42
# matplotlib.rcParams['ps.fonttype'] = 42
matplotlib.rcParams['ps.useafm'] = True
matplotlib.rcParams['pdf.use14corefonts'] = True
matplotlib.rcParams['text.usetex'] = True

fig = plt.figure(figsize=(4, 2.3))
fig.subplots_adjust(bottom=0.15)
ax = fig.add_subplot(111)

# HyperOpt Searcher
x0 = [
0                  ,
0.334025           ,
0.6164472222       ,
0.9033305556       ,
1.1901277778       ,
1.4775222222       ,
1.7640916667       ,
2.0505555556       ,
2.3368138889       ,
2.6226277778       ,
2.9089722222       ,
3.1946388889       ,
3.4809166667       ,
3.76725            ,
4.0535555556       ,
4.3393333333       ,
4.6249444444       ,
4.9106111111       ,
5.1967777778       ,
5.4825             ,
5.76875            ,
6.0550555556       ,
6.34125            ,
6.6269722222       ,
6.9122777778       ,
7.1979722222       ,
7.4834166667       ,
7.7688055556       ,
8.0542222222       ,
8.3394444444       ,
8.6244166667       ,
8.9093888889       ,
9.1941944444       ,
9.4797777778       ,
9.7650277778       ,
10.0503888889      ,
10.3346111111      ,
10.6201666667      ,
10.9054166667      ,
11.1905277778      ,
11.476             ,
11.7611944444      ,
12.046             ,
12.3312222222      ,
12.6165555556      ,
12.9015833333      ,
13.1869722222      ,
15.8764166667      ,
16.0776666667      ,
16.3586111111      ,
16.6398888889      ,
16.9208888889      ,
17.2019444444      ,
17.4825277778      ,
17.7634444444      ,
27.59475           ,
27.8755555556      ,
28.1563888889      ,
28.4372222222      ,
28.7175            ,
28.9983333333      ,
29.2786111111      ,
29.5591666667      ,
29.8394444444      ,
30.1202777778      ,
30.4008333333      ,
30.6816666667      ,
30.9627777778      ,
31.2427777778      ,
31.5238888889      ,
31.8044444444      ,
47.1288888889
]

y0 = [
0               ,
0               ,
0.296016        ,
0.422129        ,
0.463848        ,
0.48875         ,
0.508047        ,
0.523848        ,
0.532383        ,
0.535254        ,
0.545059        ,
0.547773        ,
0.552559        ,
0.557715        ,
0.560078        ,
0.565332        ,
0.568262        ,
0.57            ,
0.571699        ,
0.566426        ,
0.579434        ,
0.577207        ,
0.574922        ,
0.577832        ,
0.582637        ,
0.581191        ,
0.580352        ,
0.576465        ,
0.583418        ,
0.585039        ,
0.581914        ,
0.58293         ,
0.581074        ,
0.585352        ,
0.581719        ,
0.588516        ,
0.587539        ,
0.588242        ,
0.584238        ,
0.589727        ,
0.590996        ,
0.585273        ,
0.594473        ,
0.59043         ,
0.58707         ,
0.588516        ,
0.586738        ,
0.586738        ,
0.682695        ,
0.689727        ,
0.694102        ,
0.692285        ,
0.6925          ,
0.692891        ,
0.692773        ,
0.692773        ,
0.711816        ,
0.712109        ,
0.71248         ,
0.713301        ,
0.713086        ,
0.713809        ,
0.713066        ,
0.713496        ,
0.713301        ,
0.713984        ,
0.714375        ,
0.713809        ,
0.713535        ,
0.713262        ,
0.714258        ,
0.714258
]

xx0 = [
0                  ,
13.1869722222      ,
17.7634444444      ,
31.8044444444

]

yy0 = [
0             ,
0.586738      ,
0.692773      ,
0.714258

]

x1 = [
0                 ,
0.7831722222      ,
1.0635444444      ,
1.3485833333      ,
1.6339694444      ,
1.9190388889      ,
2.20435           ,
2.4896222222      ,
2.7743916667      ,
3.0594166667      ,
3.3445833333      ,
3.6296111111      ,
3.91475           ,
4.1996944444      ,
4.4849444444      ,
4.7699722222      ,
5.0548055556      ,
5.3397222222      ,
5.6244444444      ,
5.9093333333      ,
6.1940555556      ,
6.479             ,
6.7639722222      ,
7.0490833333      ,
7.3340277778      ,
7.6191111111      ,
7.9041388889      ,
8.1891944444      ,
8.47425           ,
11.6568611111     ,
11.8643333333     ,
12.1461666667     ,
12.4276944444     ,
12.7094166667     ,
12.9914444444     ,
13.2729166667     ,
13.5545833333     ,
13.8364722222     ,
14.1182777778     ,
14.3999166667     ,
14.6817222222     ,
20.9721388889     ,
21.1101388889     ,
21.3951111111     ,
21.6800833333     ,
21.965            ,
22.2497777778     ,
22.5347777778     ,
22.81975          ,
23.1046666667     ,
23.3896388889     ,
23.6745555556     ,
42.1913888889     ,
42.4733333333     ,
42.755            ,
43.0366666667     ,
43.3183333333     ,
43.6              ,
43.8819444444     ,
44.1636111111     ,
44.4452777778     ,
75.2775
]

y1 = [
0              ,
0              ,
0.308672       ,
0.423281       ,
0.461719       ,
0.487012       ,
0.504961       ,
0.522734       ,
0.52707        ,
0.53541        ,
0.538672       ,
0.545156       ,
0.546387       ,
0.553535       ,
0.559023       ,
0.557676       ,
0.561328       ,
0.563145       ,
0.568418       ,
0.564688       ,
0.575801       ,
0.568242       ,
0.569023       ,
0.572168       ,
0.57834        ,
0.575645       ,
0.575488       ,
0.575078       ,
0.577129       ,
0.577129       ,
0.672891       ,
0.680352       ,
0.685449       ,
0.68543        ,
0.688887       ,
0.689258       ,
0.691328       ,
0.688379       ,
0.69084        ,
0.688477       ,
0.68998        ,
0.68998        ,
0.70541        ,
0.706367       ,
0.706504       ,
0.706309       ,
0.706348       ,
0.706816       ,
0.706113       ,
0.70584        ,
0.704434       ,
0.705703       ,
0.705703       ,
0.707461       ,
0.708184       ,
0.708359       ,
0.708809       ,
0.708125       ,
0.708477       ,
0.708438       ,
0.708027       ,
0.708027
]

xx1 = [
0                ,
8.47425          ,
14.6817222222    ,
23.6745555556    ,
44.4452777778
]

yy1 = [
0               ,
0.577129        ,
0.68998         ,
0.705703        ,
0.708027
]

def find_shade_len(marks, x, y):
  xxlen = []
  i = 0
  for mark in marks:
    while True:
      if i >= len(x):
        break
      if x[i] == mark:
        xxlen.append(x[i + 1] - x[i])
        break
      i = i + 1
  return xxlen

xxlen0 = find_shade_len(xx0, x0, y0)
xxlen1 = find_shade_len(xx1, x1, y1)

width = 2

# ax.plot(x0[-1], y0[-1], '-rs', markeredgewidth=0, markersize=6)
# ax.plot(x1[-1], y1[-1], '-bd', markeredgewidth=0, markersize=6)
ax.plot(x0[-1], y0[-1], '-rs', markersize=6)
ax.plot(x1[-1], y1[-1], '-bd', markersize=6)
ax.plot(x0, y0, '-r', markersize=3)
ax.plot(x1, y1, '-b', markersize=3)

ax.set_title('Inception-BN on ILSVRC12', fontsize=13)
ax.set_ylim(ymin=0)
ax.set_ylabel('Validation accuracy')
ax.set_xticks([0, 20, 40, 60, 80])
ax.set_yticks([0, 0.2, 0.4, 0.6, 0.8, 1.0])
ax.set_xlabel('Time (hours)')

ax.legend(('4 tunables', '4x2 tunables'), loc=4,prop={'size':12})

ax.tick_params(axis='both', which='major', labelsize=14)

plt.tight_layout()
plt.grid()

# plt.show()
plt.savefig('inception-dup-tunables.pdf')

==> figs/inception-vs-sgd-lr-tuning.py <==
#!/usr/bin/env python
# a bar plot with errorbars
import matplotlib as mpl
mpl.use('Agg')
import numpy as np
import matplotlib.pyplot as plt

import matplotlib
# Switch from Type 3 fonts to TrueType or Type 1
# matplotlib.rcParams['pdf.fonttype'] = 42
# matplotlib.rcParams['ps.fonttype'] = 42
matplotlib.rcParams['ps.useafm'] = True
matplotlib.rcParams['pdf.use14corefonts'] = True
matplotlib.rcParams['text.usetex'] = True

fig = plt.figure(figsize=(6, 3))
fig.subplots_adjust(bottom=0.15)
ax = fig.add_subplot(111)

# HyperOpt Searcher
x0 = [
0                  ,
0.334025           ,
0.6164472222       ,
0.9033305556       ,
1.1901277778       ,
1.4775222222       ,
1.7640916667       ,
2.0505555556       ,
2.3368138889       ,
2.6226277778       ,
2.9089722222       ,
3.1946388889       ,
3.4809166667       ,
3.76725            ,
4.0535555556       ,
4.3393333333       ,
4.6249444444       ,
4.9106111111       ,
5.1967777778       ,
5.4825             ,
5.76875            ,
6.0550555556       ,
6.34125            ,
6.6269722222       ,
6.9122777778       ,
7.1979722222       ,
7.4834166667       ,
7.7688055556       ,
8.0542222222       ,
8.3394444444       ,
8.6244166667       ,
8.9093888889       ,
9.1941944444       ,
9.4797777778       ,
9.7650277778       ,
10.0503888889      ,
10.3346111111      ,
10.6201666667      ,
10.9054166667      ,
11.1905277778      ,
11.476             ,
11.7611944444      ,
12.046             ,
12.3312222222      ,
12.6165555556      ,
12.9015833333      ,
13.1869722222      ,
15.8764166667      ,
16.0776666667      ,
16.3586111111      ,
16.6398888889      ,
16.9208888889      ,
17.2019444444      ,
17.4825277778      ,
17.7634444444      ,
27.59475           ,
27.8755555556      ,
28.1563888889      ,
28.4372222222      ,
28.7175            ,
28.9983333333      ,
29.2786111111      ,
29.5591666667      ,
29.8394444444      ,
30.1202777778      ,
30.4008333333      ,
30.6816666667      ,
30.9627777778      ,
31.2427777778      ,
31.5238888889      ,
31.8044444444      ,
47.1288888889
]

y0 = [
0               ,
0               ,
0.296016        ,
0.422129        ,
0.463848        ,
0.48875         ,
0.508047        ,
0.523848        ,
0.532383        ,
0.535254        ,
0.545059        ,
0.547773        ,
0.552559        ,
0.557715        ,
0.560078        ,
0.565332        ,
0.568262        ,
0.57            ,
0.571699        ,
0.566426        ,
0.579434        ,
0.577207        ,
0.574922        ,
0.577832        ,
0.582637        ,
0.581191        ,
0.580352        ,
0.576465        ,
0.583418        ,
0.585039        ,
0.581914        ,
0.58293         ,
0.581074        ,
0.585352        ,
0.581719        ,
0.588516        ,
0.587539        ,
0.588242        ,
0.584238        ,
0.589727        ,
0.590996        ,
0.585273        ,
0.594473        ,
0.59043         ,
0.58707         ,
0.588516        ,
0.586738        ,
0.586738        ,
0.682695        ,
0.689727        ,
0.694102        ,
0.692285        ,
0.6925          ,
0.692891        ,
0.692773        ,
0.692773        ,
0.711816        ,
0.712109        ,
0.71248         ,
0.713301        ,
0.713086        ,
0.713809        ,
0.713066        ,
0.713496        ,
0.713301        ,
0.713984        ,
0.714375        ,
0.713809        ,
0.713535        ,
0.713262        ,
0.714258        ,
0.714258
]

# AdaRevision
x2 = [
0                      ,
0.3090416667           ,
0.6015222222           ,
0.8938694444           ,
1.1858194444           ,
1.4785611111           ,
1.7708527778           ,
2.0622861111           ,
2.3538055556           ,
2.6450138889           ,
2.9374444444           ,
3.2308333333           ,
3.5235833333           ,
3.81725                ,
4.11025                ,
4.4023055556           ,
4.6939722222           ,
4.98725                ,
5.2797777778           ,
5.5715277778           ,
5.8635                 ,
6.1548888889           ,
6.4475833333           ,
6.7408611111           ,
7.0329722222           ,
7.3258611111           ,
7.6187777778           ,
7.9109722222           ,
8.2033333333           ,
8.4968611111           ,
8.7887777778           ,
9.0819166667           ,
9.3752222222           ,
9.6685833333           ,
9.9612222222           ,
10.2537777778          ,
10.5468888889          ,
10.8399722222          ,
11.1316111111          ,
11.4245277778          ,
11.7164444444          ,
12.0092222222          ,
12.3023888889          ,
12.5949722222          ,
12.8874166667          ,
13.1804722222          ,
13.4724166667          ,
13.7646111111          ,
14.0579444444          ,
14.3510833333          ,
14.6423055556          ,
14.9347222222          ,
15.2276388889          ,
15.5194722222          ,
15.8121111111          ,
16.1055

]

y2 = [
0.001               ,
0.25875             ,
0.389473            ,
0.450742            ,
0.490039            ,
0.515781            ,
0.534785            ,
0.550234            ,
0.558398            ,
0.571836            ,
0.577578            ,
0.582793            ,
0.590156            ,
0.590527            ,
0.599238            ,
0.600605            ,
0.603086            ,
0.608828            ,
0.61002             ,
0.612969            ,
0.612246            ,
0.613945            ,
0.614453            ,
0.620117            ,
0.620371            ,
0.621211            ,
0.622676            ,
0.624219            ,
0.626504            ,
0.627793            ,
0.626113            ,
0.628828            ,
0.628613            ,
0.62834             ,
0.628906            ,
0.629453            ,
0.631289            ,
0.632441            ,
0.630684            ,
0.630664            ,
0.630176            ,
0.632754            ,
0.633262            ,
0.631309            ,
0.633809            ,
0.634785            ,
0.634883            ,
0.635312            ,
0.634082            ,
0.633594            ,
0.638145            ,
0.635527            ,
0.63584             ,
0.633906            ,
0.634531            ,
0.634961

]

# RMSProp
x3 = [
0                  ,
0.3090194444       ,
0.5924277778       ,
0.8755222222       ,
1.1586583333       ,
1.4419166667       ,
1.7250833333       ,
2.0084388889       ,
2.2919111111       ,
2.5750388889       ,
2.8581388889       ,
3.1413888889       ,
3.4245277778       ,
3.7077777778       ,
3.9910833333       ,
4.2743333333       ,
4.5574722222       ,
4.8405555556       ,
5.1236666667       ,
5.4068333333       ,
5.6901666667       ,
5.9733611111       ,
6.2564444444       ,
6.5396111111       ,
6.8228888889       ,
7.1060833333       ,
7.3893888889       ,
7.6726944444       ,
7.9558055556       ,
8.2392222222       ,
8.5223888889       ,
8.8057222222       ,
9.0888611111       ,
9.3721666667       ,
9.6556111111       ,
9.9388333333       ,
10.2219722222      ,
10.5050555556      ,
10.7883888889      ,
11.0715            ,
11.3548611111      ,
11.6379444444      ,
11.9213055556      ,
12.2048055556      ,
12.4879444444      ,
12.7710833333      ,
13.0544166667      ,
13.3376388889      ,
13.6208333333      ,
13.9041111111      ,
14.1873611111      ,
14.4708611111      ,
14.7541944444
]

y3 = [
0.001            ,
0.237266         ,
0.357227         ,
0.417129         ,
0.455898         ,
0.482715         ,
0.503906         ,
0.520078         ,
0.532813         ,
0.541426         ,
0.550391         ,
0.555684         ,
0.563164         ,
0.570234         ,
0.574063         ,
0.576406         ,
0.581855         ,
0.582832         ,
0.587168         ,
0.587812         ,
0.592051         ,
0.595332         ,
0.595            ,
0.596914         ,
0.598848         ,
0.602617         ,
0.604102         ,
0.605039         ,
0.606621         ,
0.60873          ,
0.609395         ,
0.607852         ,
0.61043          ,
0.611367         ,
0.613828         ,
0.610625         ,
0.614805         ,
0.61248          ,
0.613906         ,
0.61582          ,
0.614629         ,
0.616211         ,
0.61502          ,
0.615664         ,
0.614785         ,
0.617344         ,
0.61625          ,
0.61875          ,
0.616953         ,
0.61666          ,
0.613984         ,
0.61834          ,
0.617324
]

# Nesterov
x4 = [
0                   ,
0.3312611111        ,
0.6104055556        ,
0.8889666667        ,
1.1671611111        ,
1.4454527778        ,
1.7240916667        ,
2.0035388889        ,
2.2831777778        ,
2.5625055556        ,
2.8417777778        ,
3.1202222222        ,
3.39825             ,
3.6763055556        ,
3.9545555556        ,
4.2333055556        ,
4.5116666667        ,
4.7903333333        ,
5.0687222222        ,
5.3471666667        ,
5.6256666667        ,
5.9044166667        ,
6.1829166667        ,
6.4613055556        ,
6.7390277778        ,
7.01725             ,
7.2952777778        ,
7.5731111111        ,
7.8512777778        ,
8.1294722222        ,
8.4073611111        ,
8.6851111111        ,
8.9626666667        ,
9.2409166667        ,
9.5201666667        ,
9.7980277778        ,
10.0755277778       ,
10.3533611111       ,
10.6311944444       ,
10.9089722222       ,
11.1870833333       ,
11.4647777778       ,
11.7423055556       ,
12.0196388889       ,
12.2968611111       ,
12.5739722222       ,
12.8514444444       ,
13.1295             ,
13.4076666667       ,
13.6859166667       ,
13.9638611111       ,
14.2425277778
]

y4 = [
0.001             ,
0.284727          ,
0.410449          ,
0.466035          ,
0.49627           ,
0.510957          ,
0.524707          ,
0.53457           ,
0.540391          ,
0.548164          ,
0.557051          ,
0.557773          ,
0.563691          ,
0.569082          ,
0.57457           ,
0.568262          ,
0.57668           ,
0.575684          ,
0.577715          ,
0.583301          ,
0.580879          ,
0.58375           ,
0.583105          ,
0.584434          ,
0.588691          ,
0.584316          ,
0.590215          ,
0.593047          ,
0.594375          ,
0.590156          ,
0.594316          ,
0.593711          ,
0.594219          ,
0.594707          ,
0.595938          ,
0.594922          ,
0.593047          ,
0.593359          ,
0.593418          ,
0.597051          ,
0.593047          ,
0.59916           ,
0.599063          ,
0.594922          ,
0.597539          ,
0.597422          ,
0.599648          ,
0.593848          ,
0.596289          ,
0.597695          ,
0.598477          ,
0.597598

]

# Adam
x5 = [
0                  ,
0.5985361111       ,
1.2005666667       ,
1.8117166667       ,
2.432675           ,
3.0633888889       ,
3.6991111111       ,
4.3409166667       ,
4.9870277778       ,
5.6386111111       ,
6.2958611111       ,
6.95575            ,
7.6157777778       ,
8.2780833333       ,
8.9441388889       ,
9.6122222222       ,
10.2845833333      ,
10.9593333333      ,
11.6336111111      ,
12.30675           ,
12.9815833333      ,
13.6573333333      ,
14.3355            ,
15.0166111111      ,
15.6976666667      ,
16.3796666667      ,
17.0623055556      ,
17.7459444444      ,
18.4296666667      ,
19.1169444444      ,
19.8036111111      ,
20.4941111111      ,
21.1846388889      ,
21.8734722222      ,
22.5623055556      ,
23.2494444444      ,
23.94125           ,
24.6314722222      ,
25.3223888889      ,
26.0139444444      ,
26.70475           ,
27.3968888889      ,
28.0894444444      ,
28.7825

]

y5 = [
0.001             ,
0.299922          ,
0.408184          ,
0.458613          ,
0.492305          ,
0.506523          ,
0.524805          ,
0.540996          ,
0.547813          ,
0.556523          ,
0.561699          ,
0.568047          ,
0.572461          ,
0.574766          ,
0.576934          ,
0.581699          ,
0.586016          ,
0.58918           ,
0.587656          ,
0.590996          ,
0.593496          ,
0.595039          ,
0.594492          ,
0.598613          ,
0.599824          ,
0.598691          ,
0.602207          ,
0.603066          ,
0.603496          ,
0.605898          ,
0.604824          ,
0.608145          ,
0.610371          ,
0.612109          ,
0.607656          ,
0.610527          ,
0.613203          ,
0.611465          ,
0.615879          ,
0.613926          ,
0.613945          ,
0.61293           ,
0.615664          ,
0.615625

]

# AdaDelta
x6 = [
0                    ,
0.3103305556         ,
0.5981333333         ,
0.8856916667         ,
1.1732972222         ,
1.4604083333         ,
1.7472166667         ,
2.034225             ,
2.3213555556         ,
2.6089111111         ,
2.8956944444         ,
3.1829166667         ,
3.4693611111         ,
3.7570555556         ,
4.0617222222         ,
4.4459166667         ,
4.9196666667         ,
5.4926944444         ,
6.1269166667         ,
6.7688055556         ,
7.3828055556         ,
7.9640277778         ,
8.5304166667         ,
9.0821111111         ,
9.6304166667         ,
10.1632777778        ,
10.6935277778        ,
11.2149722222        ,
11.7419444444        ,
12.2696944444        ,
12.7988055556        ,
13.3318333333        ,
13.8941388889        ,
14.5125555556        ,
15.1768888889        ,
15.87825             ,
16.6023055556        ,
17.3435833333        ,
18.0951111111        ,
18.85175             ,
19.6283055556        ,
20.4129444444

]

y6 = [
0.001              ,
0.291367           ,
0.395313           ,
0.438867           ,
0.462285           ,
0.470664           ,
0.485859           ,
0.490918           ,
0.49418            ,
0.504395           ,
0.506426           ,
0.509199           ,
0.510039           ,
0.514023           ,
0.513145           ,
0.51584            ,
0.517148           ,
0.525215           ,
0.521641           ,
0.527305           ,
0.530937           ,
0.534297           ,
0.537598           ,
0.537832           ,
0.536445           ,
0.536367           ,
0.537207           ,
0.53541            ,
0.544492           ,
0.540977           ,
0.543203           ,
0.541953           ,
0.541699           ,
0.545508           ,
0.548613           ,
0.54625            ,
0.551855           ,
0.547715           ,
0.549941           ,
0.550195           ,
0.547852           ,
0.550449

]

# AdaGrad
x7 = [
0                  ,
0.3107055556       ,
0.5930027778       ,
0.8753166667       ,
1.1579611111       ,
1.4404027778       ,
1.7230222222       ,
2.0060888889       ,
2.2892361111       ,
2.5715             ,
2.8537777778       ,
3.1363611111       ,
3.4184722222       ,
3.7003888889       ,
3.9823611111       ,
4.2641388889       ,
4.5458888889       ,
4.8280833333       ,
5.1101388889       ,
5.3923333333       ,
5.6743611111       ,
5.95675            ,
6.2391944444       ,
6.5215277778       ,
6.80425            ,
7.0876388889       ,
7.3711111111       ,
7.6538888889       ,
7.9358055556       ,
8.2178333333       ,
8.5001111111       ,
8.783              ,
9.0656666667       ,
9.3482777778       ,
9.6305             ,
9.9128055556       ,
10.1951388889      ,
10.4775            ,
10.7597777778      ,
11.042             ,
11.3243611111      ,
11.6071388889      ,
11.8901111111      ,
12.1725833333      ,
12.4550277778      ,
12.7376944444      ,
13.0201388889      ,
13.3025            ,
13.5848055556      ,
13.8674166667      ,
14.1498055556      ,
14.4323888889      ,
14.7154722222      ,
14.9981111111      ,
15.281             ,
15.5637777778      ,
15.8461388889      ,
16.1281944444      ,
16.4105277778      ,
16.6929722222      ,
16.9751944444      ,
17.2575277778      ,
17.54              ,
17.8224166667      ,
18.1045833333      ,
18.3868055556      ,
18.6693055556      ,
18.9516666667      ,
19.2340555556      ,
19.5165555556      ,
19.7987777778      ,
20.0811388889      ,
20.3633888889      ,
20.64575           ,
20.9280555556      ,
21.2100277778      ,
21.4918333333      ,
21.7740277778      ,
22.0563333333      ,
22.3386944444      ,
22.6210555556      ,
22.9032777778      ,
23.1852777778      ,
23.4673055556      ,
23.7493611111      ,
24.0315277778      ,
24.3138888889      ,
24.5964166667      ,
24.8789444444      ,
25.1616944444      ,
25.4443611111      ,
25.7273055556      ,
26.0096388889      ,
26.2920833333      ,
26.5750555556      ,
26.8579722222      ,
27.1405555556      ,
27.4227777778      ,
27.7048611111      ,
27.9872222222      ,
28.2702777778      ,
28.5533333333      ,
28.8363888889      ,
29.1186111111      ,
29.4005555556      ,
29.6830555556      ,
29.9658333333      ,
30.2483333333      ,
30.5308333333      ,
30.8136111111      ,
31.0963888889      ,
31.3791666667      ,
31.6611111111      ,
31.9433333333      ,
32.2255555556      ,
32.5077777778      ,
32.79              ,
33.0725            ,
33.3552777778      ,
33.6383333333      ,
33.9211111111      ,
34.2038888889      ,
34.4866666667      ,
34.7694444444      ,
35.0519444444

]

y7 = [
0.001            ,
0.053457         ,
0.070332         ,
0.084824         ,
0.095215         ,
0.105879         ,
0.112617         ,
0.120352         ,
0.126289         ,
0.131211         ,
0.136133         ,
0.140254         ,
0.145215         ,
0.149453         ,
0.15418          ,
0.158164         ,
0.161211         ,
0.164687         ,
0.168145         ,
0.170937         ,
0.174102         ,
0.17707          ,
0.179902         ,
0.182617         ,
0.184492         ,
0.187617         ,
0.190117         ,
0.19207          ,
0.194375         ,
0.196621         ,
0.198203         ,
0.200684         ,
0.202539         ,
0.20543          ,
0.206563         ,
0.208711         ,
0.210801         ,
0.212363         ,
0.214805         ,
0.216543         ,
0.218398         ,
0.22041          ,
0.222246         ,
0.223535         ,
0.225605         ,
0.227266         ,
0.228809         ,
0.230078         ,
0.231563         ,
0.233223         ,
0.234902         ,
0.236523         ,
0.23791          ,
0.239648         ,
0.241211         ,
0.242168         ,
0.243633         ,
0.245            ,
0.246914         ,
0.247695         ,
0.248594         ,
0.250176         ,
0.25168          ,
0.252676         ,
0.25416          ,
0.254629         ,
0.255684         ,
0.257305         ,
0.257734         ,
0.259551         ,
0.260293         ,
0.261328         ,
0.262324         ,
0.26373          ,
0.264238         ,
0.265566         ,
0.267031         ,
0.268203         ,
0.269238         ,
0.270684         ,
0.271172         ,
0.272754         ,
0.273672         ,
0.274492         ,
0.275156         ,
0.276348         ,
0.277754         ,
0.278691         ,
0.279414         ,
0.280391         ,
0.281797         ,
0.282637         ,
0.283535         ,
0.283613         ,
0.285273         ,
0.285918         ,
0.287578         ,
0.287324         ,
0.288672         ,
0.28959          ,
0.290391         ,
0.291387         ,
0.292402         ,
0.293105         ,
0.294023         ,
0.29418          ,
0.295            ,
0.29584          ,
0.296602         ,
0.297207         ,
0.298145         ,
0.298848         ,
0.299805         ,
0.30002          ,
0.301016         ,
0.301563         ,
0.302344         ,
0.303223         ,
0.303887         ,
0.304531         ,
0.305312         ,
0.305801         ,
0.306406         ,
0.307109         ,
0.308027
]

curves0 = ax.plot(x0, y0, '-rs', markevery=len(x0)-1)
# curves1 = ax.plot(x1, y1, '-rD', markevery=len(x1)-1)
curves2 = ax.plot(x2, y2, '-cd', markevery=len(x2)-1)
curves3 = ax.plot(x3, y3, '-go', markevery=len(x3)-1)
curves4 = ax.plot(x4, y4, '-b<', markevery=len(x4)-1)
curves5 = ax.plot(x5, y5, color=(0.7,0.3,0.3), linestyle='-', marker='v', markevery=len(x5)-1)
curves6 = ax.plot(x6, y6, '-m^', markevery=len(x6)-1)
curves7 = ax.plot(x7, y7, color=(0.4,0.7,0.4), linestyle='-', marker='>', markevery=len(x7)-50)
ax.set_ylim(ymin=0)

# add some
ax.set_ylabel('Validation accuracy')
# ax.set_xticks([0, 2, 4, 6, 8, 10, 12, 14, 16])
ax.set_yticks([0, 0.2, 0.4, 0.6, 0.8])
ax.set_xlabel('Time (hours)')

ax.legend(('MLtuner', 'AdaRevision', 'RMSProp', 'Nesterov', 'Adam', 'AdaDelta', 'AdaGrad'), loc=4,prop={'size':10})

plt.tight_layout()
plt.grid()

# plt.show()
plt.savefig('inception-vs-sgd-lr-tuning.pdf')

==> figs/mltuner-accuracy-more-runs.py <==
#!/usr/bin/env python
# a bar plot with errorbars
import matplotlib as mpl
mpl.use('Agg')
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.patches as patches

import matplotlib
# Switch from Type 3 fonts to TrueType or Type 1
# matplotlib.rcParams['pdf.fonttype'] = 42
# matplotlib.rcParams['ps.fonttype'] = 42
matplotlib.rcParams['ps.useafm'] = True
matplotlib.rcParams['pdf.use14corefonts'] = True
matplotlib.rcParams['text.usetex'] = True

# Inception-BN
x00 = [
0                  ,
0.334025           ,
0.6164472222       ,
0.9033305556       ,
1.1901277778       ,
1.4775222222       ,
1.7640916667       ,
2.0505555556       ,
2.3368138889       ,
2.6226277778       ,
2.9089722222       ,
3.1946388889       ,
3.4809166667       ,
3.76725            ,
4.0535555556       ,
4.3393333333       ,
4.6249444444       ,
4.9106111111       ,
5.1967777778       ,
5.4825             ,
5.76875            ,
6.0550555556       ,
6.34125            ,
6.6269722222       ,
6.9122777778       ,
7.1979722222       ,
7.4834166667       ,
7.7688055556       ,
8.0542222222       ,
8.3394444444       ,
8.6244166667       ,
8.9093888889       ,
9.1941944444       ,
9.4797777778       ,
9.7650277778       ,
10.0503888889      ,
10.3346111111      ,
10.6201666667      ,
10.9054166667      ,
11.1905277778      ,
11.476             ,
11.7611944444      ,
12.046             ,
12.3312222222      ,
12.6165555556      ,
12.9015833333      ,
13.1869722222      ,
15.8764166667      ,
16.0776666667      ,
16.3586111111      ,
16.6398888889      ,
16.9208888889      ,
17.2019444444      ,
17.4825277778      ,
17.7634444444      ,
27.59475           ,
27.8755555556      ,
28.1563888889      ,
28.4372222222      ,
28.7175            ,
28.9983333333      ,
29.2786111111      ,
29.5591666667      ,
29.8394444444      ,
30.1202777778      ,
30.4008333333      ,
30.6816666667      ,
30.9627777778      ,
31.2427777778      ,
31.5238888889      ,
31.8044444444      ,
47.1288888889
]

y00 = [
0               ,
0               ,
0.296016        ,
0.422129        ,
0.463848        ,
0.48875         ,
0.508047        ,
0.523848        ,
0.532383        ,
0.535254        ,
0.545059        ,
0.547773        ,
0.552559        ,
0.557715        ,
0.560078        ,
0.565332        ,
0.568262        ,
0.57            ,
0.571699        ,
0.566426        ,
0.579434        ,
0.577207        ,
0.574922        ,
0.577832        ,
0.582637        ,
0.581191        ,
0.580352        ,
0.576465        ,
0.583418        ,
0.585039        ,
0.581914        ,
0.58293         ,
0.581074        ,
0.585352        ,
0.581719        ,
0.588516        ,
0.587539        ,
0.588242        ,
0.584238        ,
0.589727        ,
0.590996        ,
0.585273        ,
0.594473        ,
0.59043         ,
0.58707         ,
0.588516        ,
0.586738        ,
0.586738        ,
0.682695        ,
0.689727        ,
0.694102        ,
0.692285        ,
0.6925          ,
0.692891        ,
0.692773        ,
0.692773        ,
0.711816        ,
0.712109        ,
0.71248         ,
0.713301        ,
0.713086        ,
0.713809        ,
0.713066        ,
0.713496        ,
0.713301        ,
0.713984        ,
0.714375        ,
0.713809        ,
0.713535        ,
0.713262        ,
0.714258        ,
0.714258
]

xx0 = [
0                  ,
13.1869722222      ,
17.7634444444      ,
31.8044444444

]

yy0 = [
0             ,
0.586738      ,
0.692773      ,
0.714258

]

x01 = [
0               ,
1.2740472222    ,
1.545125        ,
1.8356444444    ,
2.1264472222    ,
2.4172083333    ,
2.7076083333    ,
2.9980555556    ,
3.2884166667    ,
3.5790833333    ,
3.8694444444    ,
4.1601944444    ,
4.4500833333    ,
4.7398055556    ,
5.0295555556    ,
5.3196111111    ,
5.6099444444    ,
5.9003333333    ,
6.1912222222    ,
6.4814444444    ,
6.7721666667    ,
7.0625833333    ,
7.3528888889    ,
7.6435          ,
7.934           ,
8.2243888889    ,
8.5147777778    ,
8.8054444444    ,
9.0952777778    ,
9.3854444444    ,
9.6763888889    ,
9.967           ,
10.2574166667   ,
10.5485555556   ,
10.8391388889   ,
11.1291388889   ,
11.42025        ,
11.7115         ,
14.45475        ,
14.6954444444   ,
14.9778333333   ,
15.26025        ,
15.5426666667   ,
15.8254722222   ,
16.1075277778   ,
16.3901944444   ,
16.6727222222   ,
16.9551944444   ,
35.9666666667   ,
36.2488888889   ,
36.5316666667   ,
36.8141666667   ,
37.0961111111   ,
37.3786111111   ,
37.6605555556   ,
37.9425         ,
38.225          ,
38.5072222222   ,
38.7897222222   ,
65.9338888889
]

y01 = [
0           ,
0           ,
0.305684    ,
0.421973    ,
0.456172    ,
0.492559    ,
0.504141    ,
0.51498     ,
0.525508    ,
0.528965    ,
0.53459     ,
0.536621    ,
0.534609    ,
0.540742    ,
0.549004    ,
0.554785    ,
0.556094    ,
0.557227    ,
0.559414    ,
0.56043     ,
0.562578    ,
0.561523    ,
0.563086    ,
0.562148    ,
0.568555    ,
0.57043     ,
0.56416     ,
0.564375    ,
0.567422    ,
0.572637    ,
0.566484    ,
0.576973    ,
0.566055    ,
0.577285    ,
0.569727    ,
0.576348    ,
0.567187    ,
0.57123     ,
0.57123     ,
0.673574    ,
0.683262    ,
0.68666     ,
0.688203    ,
0.689629    ,
0.687871    ,
0.68832     ,
0.688066    ,
0.688516    ,
0.688516    ,
0.708418    ,
0.708672    ,
0.709473    ,
0.709961    ,
0.709824    ,
0.711484    ,
0.709219    ,
0.71002     ,
0.710918    ,
0.710234    ,
0.710234

]

x02 = [
0                ,
0.81125          ,
1.0909972222     ,
1.3754444444     ,
1.6599805556     ,
1.9444666667     ,
2.2290388889     ,
2.5137222222     ,
2.798            ,
3.0824722222     ,
3.367            ,
3.6519444444     ,
3.9370555556     ,
4.2218055556     ,
4.5068333333     ,
4.7917777778     ,
5.0771388889     ,
5.3625833333     ,
5.6477222222     ,
5.9331944444     ,
6.2185277778     ,
6.504            ,
6.7894166667     ,
7.0752222222     ,
7.3606111111     ,
9.7976666667     ,
10.0468611111    ,
10.3323055556    ,
10.6177222222    ,
10.9035555556    ,
11.1891944444    ,
11.4746944444    ,
11.7603333333    ,
12.0455          ,
12.3306388889    ,
12.6156111111    ,
12.9006388889    ,
13.1858611111    ,
13.4703888889    ,
30.2202777778    ,
30.5027777778    ,
30.785           ,
31.0669444444    ,
31.3494444444    ,
31.6316666667    ,
31.9133333333    ,
32.1955555556    ,
32.4772222222    ,
32.7594444444    ,
33.0413888889    ,
33.3233333333    ,
33.6052777778    ,
62.5788888889    ,
62.8602777778    ,
63.1422222222    ,
63.4230555556    ,
63.7044444444    ,
63.9866666667
]

y02 = [
0             ,
0             ,
0.308984      ,
0.417148      ,
0.459883      ,
0.483496      ,
0.504512      ,
0.510352      ,
0.519473      ,
0.522852      ,
0.530781      ,
0.532168      ,
0.537012      ,
0.545098      ,
0.54707       ,
0.551758      ,
0.549844      ,
0.546816      ,
0.551816      ,
0.55293       ,
0.562695      ,
0.55834       ,
0.560371      ,
0.557422      ,
0.562266      ,
0.562266      ,
0.666348      ,
0.673965      ,
0.678887      ,
0.679707      ,
0.682051      ,
0.682617      ,
0.682734      ,
0.680762      ,
0.682813      ,
0.681445      ,
0.680801      ,
0.67709       ,
0.68          ,
0.68          ,
0.706543      ,
0.706758      ,
0.707812      ,
0.708281      ,
0.705801      ,
0.70543       ,
0.706992      ,
0.708574      ,
0.706094      ,
0.70752       ,
0.706992      ,
0.707207      ,
0.707207      ,
0.710078      ,
0.709902      ,
0.709941      ,
0.709707      ,
0.709883
]

# GoogLeNet
x10 = [
0                  ,
0.0277183889       ,
0.280625           ,
0.5325583333       ,
0.7848833333       ,
1.0371861111       ,
1.2891833333       ,
1.5412694444       ,
1.7930861111       ,
2.0446277778       ,
2.2957694444       ,
2.5466361111       ,
2.7982777778       ,
3.0495             ,
3.3005277778       ,
3.5517777778       ,
3.8028055556       ,
4.0538333333       ,
4.30475            ,
4.5560277778       ,
4.80725            ,
5.0583611111       ,
5.3093055556       ,
5.5601944444       ,
5.8108888889       ,
6.0618055556       ,
6.3126944444       ,
6.5631666667       ,
6.8140277778       ,
7.0643055556       ,
7.315              ,
7.5655             ,
7.8161666667       ,
8.0670277778       ,
8.3171388889       ,
8.5665277778       ,
8.8166666667       ,
9.0666666667       ,
9.3166666667       ,
9.5668333333       ,
9.8169722222       ,
10.0670277778      ,
10.3166111111      ,
10.5668611111      ,
10.8177777778      ,
11.0692777778      ,
11.3202777778      ,
11.5704444444      ,
11.8208055556      ,
12.0707777778      ,
12.3210555556      ,
12.5713611111      ,
12.8215277778      ,
13.0717222222      ,
14.0185833333      ,
14.1992777778      ,
14.4163888889      ,
14.6335833333      ,
14.8508611111      ,
15.0678611111      ,
15.2854444444      ,
15.5029722222      ,
15.7205277778      ,
15.93775           ,
16.1546944444      ,
16.3721944444      ,
16.5894444444      ,
16.8064444444      ,
17.0241111111      ,
27.3808888889      ,
27.7696944444      ,
28.1588888889      ,
28.5483333333      ,
28.9377777778      ,
29.3269444444      ,
29.715             ,
30.1044444444      ,
30.4927777778      ,
30.8813888889      ,
43.7780555556      ,
44.0205555556      ,
44.2630555556      ,
44.5033333333      ,
44.7447222222      ,
44.985             ,
56.4380555556

]

y10 = [
0                ,
0                ,
0.016836         ,
0.051113         ,
0.089316         ,
0.118398         ,
0.182207         ,
0.223984         ,
0.267891         ,
0.296855         ,
0.322676         ,
0.345898         ,
0.361035         ,
0.406406         ,
0.40291          ,
0.431855         ,
0.446152         ,
0.456797         ,
0.46957          ,
0.472832         ,
0.493984         ,
0.492168         ,
0.506113         ,
0.513906         ,
0.465449         ,
0.514707         ,
0.528516         ,
0.535625         ,
0.514375         ,
0.542578         ,
0.546953         ,
0.556855         ,
0.558027         ,
0.564746         ,
0.56293          ,
0.562695         ,
0.566133         ,
0.569336         ,
0.579336         ,
0.534141         ,
0.586621         ,
0.585293         ,
0.579629         ,
0.589727         ,
0.585742         ,
0.592988         ,
0.593867         ,
0.592773         ,
0.589844         ,
0.600156         ,
0.589707         ,
0.595723         ,
0.596641         ,
0.593672         ,
0.593672         ,
0.64209          ,
0.642773         ,
0.64248          ,
0.642695         ,
0.644844         ,
0.643418         ,
0.644258         ,
0.642129         ,
0.645781         ,
0.647852         ,
0.642754         ,
0.645039         ,
0.63707          ,
0.641973         ,
0.641973         ,
0.657637         ,
0.658652         ,
0.659453         ,
0.659082         ,
0.660176         ,
0.659297         ,
0.659277         ,
0.658418         ,
0.658945         ,
0.658945         ,
0.661719         ,
0.661094         ,
0.66125          ,
0.660527         ,
0.661328         ,
0.661328
]

xx1 = [
0                  ,
13.0717222222      ,
17.0241111111      ,
30.8813888889      ,
44.985

]

yy1 = [
0              ,
0.593672       ,
0.641973       ,
0.658945       ,
0.661328

]

x11 = [
0                 ,
0.0214251389      ,
0.2698566667      ,
0.5194444444      ,
0.7693916667      ,
1.0186166667      ,
1.2680194444      ,
1.5176055556      ,
1.7676444444      ,
2.0174222222      ,
2.26675           ,
2.5163333333      ,
2.7662388889      ,
3.0156944444      ,
3.2648333333      ,
3.5145            ,
3.7645555556      ,
4.0146944444      ,
4.2654166667      ,
4.5154166667      ,
4.7656666667      ,
5.0164444444      ,
5.2657777778      ,
5.5151111111      ,
5.76525           ,
6.0148055556      ,
6.2648888889      ,
6.5149166667      ,
6.7646944444      ,
7.0145            ,
7.2646111111      ,
7.5145555556      ,
7.7651111111      ,
8.0156944444      ,
8.2653055556      ,
8.5148055556      ,
8.7651666667      ,
9.0148333333      ,
9.2646388889      ,
9.5141388889      ,
9.7260277778      ,
9.9587777778      ,
10.2081388889     ,
10.4573611111     ,
10.7074722222     ,
10.9575555556     ,
11.2072777778     ,
11.4574722222     ,
11.7083055556     ,
11.959            ,
12.2098055556     ,
12.4601111111     ,
12.71075          ,
12.96125          ,
13.2115           ,
13.4616666667     ,
16.2098888889     ,
16.4687777778     ,
16.7274444444     ,
16.9866666667     ,
17.2455833333     ,
17.5042222222     ,
17.7616944444     ,
18.0193611111     ,
18.2770833333     ,
18.5360555556     ,
18.7946666667     ,
19.05325          ,
19.3111944444     ,
19.5693888889     ,
19.8280277778     ,
20.0859166667     ,
20.3441944444     ,
20.60225          ,
20.8605833333     ,
21.1193888889     ,
21.3775           ,
21.6346111111     ,
21.8919166667     ,
22.15             ,
22.4073055556     ,
28.7658333333
]

y11 = [
0            ,
0            ,
0.02293      ,
0.077793     ,
0.139453     ,
0.212129     ,
0.180723     ,
0.319902     ,
0.33041      ,
0.367871     ,
0.418613     ,
0.405527     ,
0.445137     ,
0.450449     ,
0.449941     ,
0.486445     ,
0.507305     ,
0.479805     ,
0.477656     ,
0.524687     ,
0.525801     ,
0.530371     ,
0.543262     ,
0.536387     ,
0.545879     ,
0.545273     ,
0.561406     ,
0.560449     ,
0.524258     ,
0.562363     ,
0.560391     ,
0.572441     ,
0.547012     ,
0.574199     ,
0.580078     ,
0.589336     ,
0.572109     ,
0.581094     ,
0.585762     ,
0.577363     ,
0.577363     ,
0.64168      ,
0.641309     ,
0.646934     ,
0.64168      ,
0.646074     ,
0.647578     ,
0.64998      ,
0.647676     ,
0.643184     ,
0.649023     ,
0.65084      ,
0.642207     ,
0.645781     ,
0.647109     ,
0.650078     ,
0.650078     ,
0.672129     ,
0.672363     ,
0.67373      ,
0.673145     ,
0.674746     ,
0.674629     ,
0.673828     ,
0.673203     ,
0.675039     ,
0.674766     ,
0.675664     ,
0.675371     ,
0.67502      ,
0.674727     ,
0.676465     ,
0.676934     ,
0.675801     ,
0.675605     ,
0.676309     ,
0.677324     ,
0.675898     ,
0.676133     ,
0.677266     ,
0.676113     ,
0.676113
]

x12 = [
0               ,
0.0376355556    ,
0.2842111111    ,
0.5296638889    ,
0.77495         ,
1.0200111111    ,
1.2652722222    ,
1.5114944444    ,
1.7571388889    ,
2.0020638889    ,
2.2466555556    ,
2.4916888889    ,
2.7369333333    ,
2.98275         ,
3.22825         ,
3.4730833333    ,
3.7182222222    ,
3.9634444444    ,
4.2095833333    ,
4.4551111111    ,
4.7004444444    ,
4.9461666667    ,
5.1914444444    ,
5.4368611111    ,
5.6821944444    ,
5.9276666667    ,
6.1728611111    ,
6.4179166667    ,
6.6628611111    ,
6.9076388889    ,
7.1529722222    ,
7.3985          ,
7.6443055556    ,
7.8906388889    ,
8.13625         ,
8.3815555556    ,
8.6270555556    ,
8.8721944444    ,
9.1175833333    ,
9.3625555556    ,
9.608           ,
9.8541944444    ,
10.1003611111   ,
10.3465833333   ,
10.5929166667   ,
10.8389166667   ,
11.0846944444   ,
11.3301111111   ,
11.5758055556   ,
11.8213333333   ,
12.0669722222   ,
12.3127777778   ,
13.1410833333   ,
13.3651388889   ,
13.6241111111   ,
13.883          ,
14.142          ,
14.4004166667   ,
14.6593611111   ,
14.9180277778   ,
15.1762222222   ,
15.4358055556   ,
15.6943055556   ,
15.9534722222   ,
16.2136388889   ,
16.4713888889   ,
16.7303611111   ,
16.9891388889   ,
17.2481388889   ,
17.5061111111   ,
17.7650833333   ,
18.0248333333   ,
18.28325        ,
18.5424444444   ,
18.8005         ,
19.0589722222   ,
26.8315833333

]

y12 = [
0            ,
0            ,
0.021699     ,
0.044355     ,
0.088301     ,
0.13248      ,
0.109102     ,
0.189629     ,
0.238887     ,
0.272266     ,
0.29668      ,
0.225391     ,
0.345703     ,
0.387246     ,
0.388359     ,
0.410898     ,
0.404766     ,
0.386562     ,
0.436973     ,
0.463145     ,
0.421875     ,
0.473145     ,
0.492852     ,
0.498203     ,
0.494121     ,
0.50043      ,
0.51793      ,
0.511875     ,
0.536699     ,
0.538984     ,
0.535742     ,
0.542578     ,
0.536699     ,
0.559805     ,
0.535469     ,
0.572617     ,
0.564395     ,
0.563203     ,
0.557227     ,
0.576914     ,
0.541719     ,
0.576992     ,
0.586348     ,
0.525391     ,
0.563066     ,
0.589648     ,
0.566094     ,
0.597461     ,
0.588418     ,
0.586719     ,
0.589746     ,
0.559395     ,
0.559395     ,
0.637695     ,
0.641035     ,
0.641094     ,
0.641738     ,
0.6425       ,
0.644277     ,
0.644414     ,
0.644687     ,
0.646191     ,
0.645996     ,
0.648242     ,
0.646543     ,
0.648066     ,
0.647422     ,
0.64875      ,
0.648828     ,
0.6475       ,
0.648633     ,
0.649883     ,
0.649863     ,
0.649258     ,
0.649492     ,
0.649844     ,
0.649844

]

x20 = [
0              ,
216.746        ,
217.07         ,
217.831        ,
218.565        ,
219.285        ,
220.008        ,
220.739        ,
221.452        ,
222.171        ,
222.881        ,
223.604        ,
224.304        ,
224.997        ,
225.714        ,
226.422        ,
227.121        ,
227.838        ,
228.543        ,
229.272        ,
229.993        ,
230.708        ,
231.42         ,
232.139        ,
232.897        ,
233.628        ,
234.359        ,
235.096        ,
235.807        ,
236.517        ,
237.257        ,
237.976        ,
238.679        ,
239.394        ,
240.13         ,
240.884        ,
241.606        ,
242.366        ,
243.128        ,
243.877        ,
244.636        ,
245.383        ,
246.137        ,
246.897        ,
247.637        ,
248.363        ,
249.105        ,
249.847        ,
250.579        ,
251.365        ,
252.086        ,
252.83         ,
253.574        ,
254.288        ,
255.002        ,
255.749        ,
256.497        ,
257.22         ,
257.928        ,
258.649        ,
259.367        ,
260.091        ,
260.801        ,
261.521        ,
262.259        ,
263.037        ,
263.799        ,
264.529        ,
265.257        ,
266            ,
266.724        ,
267.434        ,
268.164        ,
268.883        ,
269.621        ,
270.344        ,
271.073        ,
271.819        ,
272.559        ,
273.293        ,
274.024        ,
274.737        ,
275.465        ,
276.197        ,
276.9          ,
277.659        ,
278.418        ,
279.158        ,
279.929        ,
280.661        ,
281.435        ,
282.166        ,
282.948        ,
283.699        ,
284.417        ,
285.158        ,
285.893        ,
286.606        ,
287.34         ,
288.066        ,
288.801        ,
289.537        ,
290.257        ,
290.984        ,
291.708        ,
292.429        ,
293.158        ,
293.912        ,
294.648        ,
295.366        ,
296.091        ,
296.855        ,
297.585        ,
383.848        ,
384.357        ,
384.823        ,
385.28         ,
385.736        ,
386.191        ,
386.653        ,
387.112        ,
387.573        ,
388.03         ,
388.483        ,
388.939        ,
389.417        ,
389.866        ,
390.32         ,
390.772        ,
391.218        ,
391.664        ,
392.111        ,
392.604        ,
393.055        ,
393.511        ,
393.973        ,
394.424        ,
394.925        ,
395.404        ,
395.857        ,
396.31         ,
396.762        ,
397.216        ,
397.704        ,
398.158        ,
398.615        ,
399.074        ,
499.129

]

y20 = [
0.1          ,
0.1          ,
0.392969     ,
0.441199     ,
0.501843     ,
0.539355     ,
0.523975     ,
0.56886      ,
0.585364     ,
0.631519     ,
0.616162     ,
0.640393     ,
0.639258     ,
0.595142     ,
0.672974     ,
0.663635     ,
0.671741     ,
0.683496     ,
0.701782     ,
0.691907     ,
0.690295     ,
0.711633     ,
0.713574     ,
0.69502      ,
0.713965     ,
0.723792     ,
0.707947     ,
0.682751     ,
0.721619     ,
0.730835     ,
0.727869     ,
0.724121     ,
0.731165     ,
0.720447     ,
0.710815     ,
0.735693     ,
0.736499     ,
0.723022     ,
0.736487     ,
0.741064     ,
0.735144     ,
0.745886     ,
0.736011     ,
0.739209     ,
0.731238     ,
0.75083      ,
0.749768     ,
0.748315     ,
0.741333     ,
0.747583     ,
0.753894     ,
0.750757     ,
0.74458      ,
0.740503     ,
0.740894     ,
0.754614     ,
0.757361     ,
0.734241     ,
0.744397     ,
0.744922     ,
0.747949     ,
0.751123     ,
0.753735     ,
0.753125     ,
0.754016     ,
0.750659     ,
0.753809     ,
0.760461     ,
0.750891     ,
0.756079     ,
0.75675      ,
0.7573       ,
0.736768     ,
0.753308     ,
0.751611     ,
0.754993     ,
0.756641     ,
0.750085     ,
0.753125     ,
0.749426     ,
0.754456     ,
0.757947     ,
0.747681     ,
0.76217      ,
0.749487     ,
0.752197     ,
0.757117     ,
0.753162     ,
0.76106      ,
0.749377     ,
0.754395     ,
0.739697     ,
0.75874      ,
0.762244     ,
0.758557     ,
0.751428     ,
0.753174     ,
0.755164     ,
0.761121     ,
0.751587     ,
0.756873     ,
0.757886     ,
0.751294     ,
0.760938     ,
0.754358     ,
0.761499     ,
0.752161     ,
0.748975     ,
0.743396     ,
0.754199     ,
0.747864     ,
0.758472     ,
0.752075     ,
0.752075     ,
0.765906     ,
0.764917     ,
0.765735     ,
0.764771     ,
0.764844     ,
0.764807     ,
0.764478     ,
0.76427      ,
0.764539     ,
0.764331     ,
0.764636     ,
0.764514     ,
0.76394      ,
0.76637      ,
0.764929     ,
0.763513     ,
0.763147     ,
0.764331     ,
0.764417     ,
0.764038     ,
0.764209     ,
0.76344      ,
0.763538     ,
0.763647     ,
0.764697     ,
0.764148     ,
0.763562     ,
0.763953     ,
0.763928     ,
0.763635     ,
0.763184     ,
0.763867     ,
0.762866     ,
0.762866

]

x21 = [
0             ,
248.308       ,
249.105       ,
249.864       ,
250.58        ,
251.313       ,
252.026       ,
252.739       ,
253.444       ,
254.152       ,
254.882       ,
255.612       ,
256.328       ,
257.045       ,
257.809       ,
258.553       ,
259.276       ,
259.996       ,
260.737       ,
261.44        ,
262.161       ,
262.861       ,
263.573       ,
264.309       ,
265.03        ,
265.758       ,
266.471       ,
267.186       ,
267.906       ,
268.63        ,
269.339       ,
270.057       ,
270.767       ,
271.519       ,
272.248       ,
272.996       ,
273.728       ,
274.459       ,
275.171       ,
275.886       ,
276.585       ,
277.296       ,
278.055       ,
278.781       ,
279.501       ,
280.227       ,
280.982       ,
281.703       ,
282.419       ,
283.171       ,
283.898       ,
284.613       ,
285.389       ,
286.123       ,
286.844       ,
287.557       ,
288.271       ,
288.993       ,
289.718       ,
290.442       ,
291.157       ,
291.897       ,
292.613       ,
293.323       ,
294.048       ,
294.815       ,
295.548       ,
296.287       ,
297.022       ,
297.747       ,
298.473       ,
299.188       ,
299.919       ,
300.646       ,
301.381       ,
302.107       ,
302.827       ,
303.543       ,
304.254       ,
304.99        ,
305.774       ,
306.495       ,
307.255       ,
308.004       ,
308.781       ,
309.513       ,
310.24        ,
310.965       ,
311.687       ,
312.427       ,
313.169       ,
313.895       ,
314.649       ,
315.381       ,
316.118       ,
316.836       ,
317.547       ,
318.256       ,
318.974       ,
319.682       ,
320.425       ,
321.152       ,
321.882       ,
322.597       ,
323.313       ,
324.049       ,
324.778       ,
325.504       ,
326.217       ,
326.939       ,
327.709       ,
328.462       ,
329.248       ,
329.984       ,
330.727       ,
331.477       ,
332.21        ,
332.948       ,
333.683       ,
404.452       ,
404.998       ,
405.519       ,
406.003       ,
406.484       ,
406.967       ,
407.445       ,
407.924       ,
408.413       ,
408.941       ,
409.45        ,
409.941       ,
410.477       ,
410.989       ,
411.501       ,
411.997       ,
412.505       ,
412.984       ,
413.463       ,
413.977       ,
414.458       ,
414.949       ,
415.434       ,
415.906       ,
416.39        ,
416.905       ,
480.968       ,
481.478

]

y21 = [
0.1              ,
0.1              ,
0.472058       ,
0.494214       ,
0.525146       ,
0.562463       ,
0.571875       ,
0.584644       ,
0.615637       ,
0.624512       ,
0.609753       ,
0.644189       ,
0.63114        ,
0.654163       ,
0.67417        ,
0.655237       ,
0.68103        ,
0.689917       ,
0.681201       ,
0.689148       ,
0.699182       ,
0.702795       ,
0.694397       ,
0.707703       ,
0.709277       ,
0.71958        ,
0.712622       ,
0.714526       ,
0.694739       ,
0.733801       ,
0.720959       ,
0.728125       ,
0.738184       ,
0.719446       ,
0.727295       ,
0.728113       ,
0.745166       ,
0.727844       ,
0.739526       ,
0.741504       ,
0.735486       ,
0.739343       ,
0.74679        ,
0.74137        ,
0.746094       ,
0.730823       ,
0.750671       ,
0.737463       ,
0.740771       ,
0.746057       ,
0.753284       ,
0.746167       ,
0.750281       ,
0.751636       ,
0.746985       ,
0.753455       ,
0.751318       ,
0.752393       ,
0.736377       ,
0.742664       ,
0.744678       ,
0.757495       ,
0.754114       ,
0.754114       ,
0.753931       ,
0.76145        ,
0.753699       ,
0.757019       ,
0.754651       ,
0.744543       ,
0.748389       ,
0.754614       ,
0.750171       ,
0.745984       ,
0.756433       ,
0.759509       ,
0.751123       ,
0.758081       ,
0.75293        ,
0.753796       ,
0.758325       ,
0.742773       ,
0.756958       ,
0.746875       ,
0.762915       ,
0.754553       ,
0.763062       ,
0.758386       ,
0.754846       ,
0.757324       ,
0.760425       ,
0.752527       ,
0.752234       ,
0.756299       ,
0.751782       ,
0.758203       ,
0.759888       ,
0.759106       ,
0.758398       ,
0.768396       ,
0.756934       ,
0.743921       ,
0.75509        ,
0.758801       ,
0.756018       ,
0.750513       ,
0.754785       ,
0.758679       ,
0.763879       ,
0.748816       ,
0.753516       ,
0.747888       ,
0.762512       ,
0.761841       ,
0.760046       ,
0.758582       ,
0.757031       ,
0.758362       ,
0.762036       ,
0.762036       ,
0.769214       ,
0.767664       ,
0.76947        ,
0.768445       ,
0.768042       ,
0.769922       ,
0.768738       ,
0.76886        ,
0.76969        ,
0.767761       ,
0.766992       ,
0.769312       ,
0.767896       ,
0.767627       ,
0.76908        ,
0.767102       ,
0.767078       ,
0.76554        ,
0.765808       ,
0.767432       ,
0.768201       ,
0.767517       ,
0.765369       ,
0.768213       ,
0.767578       ,
0.767578       ,
0.768274

]

x22 = [
0              ,
55.7177        ,
56.4305        ,
57.0818        ,
57.7343        ,
58.3768        ,
59.019         ,
59.6636        ,
60.3186        ,
60.9615        ,
61.6112        ,
62.2642        ,
62.908         ,
63.5456        ,
64.1805        ,
64.8244        ,
65.4614        ,
66.1018        ,
66.7441        ,
67.3838        ,
68.0284        ,
68.7093        ,
69.3817        ,
70.0375        ,
70.6756        ,
71.3212        ,
71.9743        ,
72.6503        ,
73.3162        ,
73.9511        ,
74.611         ,
75.2746        ,
75.9395        ,
76.5859        ,
77.2344        ,
77.8709        ,
78.5278        ,
79.1784        ,
79.8375        ,
80.4785        ,
81.1205        ,
81.7574        ,
82.3957        ,
83.044         ,
83.6887        ,
84.3301        ,
84.9824        ,
85.6302        ,
86.2767        ,
86.9202        ,
87.5863        ,
88.2321        ,
88.8687        ,
89.5131        ,
90.1514        ,
90.7935        ,
91.4302        ,
92.074         ,
92.7111        ,
93.3573        ,
94.0024        ,
94.6436        ,
95.2809        ,
95.898         ,
96.5241        ,
97.1903        ,
97.8323        ,
98.4871        ,
99.1301        ,
99.7779        ,
100.423        ,
101.058        ,
101.7          ,
102.343        ,
103.016        ,
103.67         ,
104.309        ,
104.956        ,
105.61         ,
106.258        ,
106.898        ,
107.554        ,
108.208        ,
108.85         ,
109.496        ,
110.147        ,
110.789        ,
111.427        ,
112.088        ,
112.74         ,
113.385        ,
114.036        ,
114.684        ,
115.335        ,
115.985        ,
116.631        ,
117.28         ,
117.921        ,
118.574        ,
119.227        ,
119.866        ,
120.522        ,
121.17         ,
121.819        ,
122.477        ,
123.125        ,
123.769        ,
124.411        ,
125.087        ,
125.736        ,
126.384        ,
127.037        ,
127.686        ,
128.338        ,
128.992        ,
129.684        ,
130.339        ,
130.984        ,
131.632        ,
132.292        ,
132.959        ,
133.61         ,
134.248        ,
134.878        ,
135.548        ,
136.194        ,
136.857        ,
137.538        ,
138.194        ,
138.839        ,
139.494        ,
140.134        ,
140.784        ,
141.43         ,
142.082        ,
142.772        ,
143.459        ,
144.103        ,
144.747        ,
145.389        ,
146.037        ,
146.674        ,
188.253        ,
188.744        ,
189.192        ,
189.665        ,
190.118        ,
190.565        ,
191.015        ,
191.47         ,
191.926        ,
192.378        ,
192.828        ,
193.277        ,
193.726        ,
194.178        ,
194.627        ,
195.078        ,
195.531        ,
195.995        ,
196.461        ,
196.914        ,
197.365        ,
197.819        ,
198.269        ,
198.731        ,
199.186        ,
199.635        ,
200.1          ,
200.55         ,
201.02         ,
242.808

]

y22 = [
0.1              ,
0.1              ,
0.386108       ,
0.408264       ,
0.395813       ,
0.466125       ,
0.474414       ,
0.471008       ,
0.504529       ,
0.521521       ,
0.54729        ,
0.503931       ,
0.547937       ,
0.521729       ,
0.572485       ,
0.584229       ,
0.606128       ,
0.556641       ,
0.601172       ,
0.600586       ,
0.6146         ,
0.604321       ,
0.644739       ,
0.629553       ,
0.635242       ,
0.637744       ,
0.628918       ,
0.630103       ,
0.646191       ,
0.660242       ,
0.663806       ,
0.668933       ,
0.668213       ,
0.675439       ,
0.653577       ,
0.668921       ,
0.683887       ,
0.6724         ,
0.682312       ,
0.691492       ,
0.687695       ,
0.684595       ,
0.671533       ,
0.671667       ,
0.700635       ,
0.699902       ,
0.702173       ,
0.705762       ,
0.709656       ,
0.684595       ,
0.69856        ,
0.711121       ,
0.701831       ,
0.710645       ,
0.697205       ,
0.715686       ,
0.713428       ,
0.705359       ,
0.716443       ,
0.713684       ,
0.701843       ,
0.71731        ,
0.708545       ,
0.711401       ,
0.715637       ,
0.727344       ,
0.724255       ,
0.721814       ,
0.712671       ,
0.723315       ,
0.71593        ,
0.711597       ,
0.705627       ,
0.724023       ,
0.726233       ,
0.737988       ,
0.730078       ,
0.730884       ,
0.719958       ,
0.722351       ,
0.738953       ,
0.727344       ,
0.726929       ,
0.71792        ,
0.729419       ,
0.740771       ,
0.743457       ,
0.731982       ,
0.73606        ,
0.737109       ,
0.717822       ,
0.714014       ,
0.73551        ,
0.733032       ,
0.747241       ,
0.727905       ,
0.731238       ,
0.741125       ,
0.732922       ,
0.742664       ,
0.739307       ,
0.739648       ,
0.743738       ,
0.742847       ,
0.746521       ,
0.735339       ,
0.738879       ,
0.742322       ,
0.737061       ,
0.739929       ,
0.746985       ,
0.748425       ,
0.739893       ,
0.734412       ,
0.741138       ,
0.749353       ,
0.749927       ,
0.745276       ,
0.742407       ,
0.749316       ,
0.749329       ,
0.733411       ,
0.757385       ,
0.732239       ,
0.736475       ,
0.740552       ,
0.731714       ,
0.747388       ,
0.754712       ,
0.736865       ,
0.75321        ,
0.739941       ,
0.753064       ,
0.744189       ,
0.756128       ,
0.745593       ,
0.72406        ,
0.7396         ,
0.743616       ,
0.753064       ,
0.75022        ,
0.727173       ,
0.727173       ,
0.762695       ,
0.762903       ,
0.762585       ,
0.763293       ,
0.763013       ,
0.762439       ,
0.762012       ,
0.763135       ,
0.764148       ,
0.763147       ,
0.76405        ,
0.763623       ,
0.764038       ,
0.762634       ,
0.762463       ,
0.763525       ,
0.763354       ,
0.762695       ,
0.76394        ,
0.762537       ,
0.763489       ,
0.763916       ,
0.763232       ,
0.763599       ,
0.764099       ,
0.763391       ,
0.763696       ,
0.763708       ,
0.763708

]

x23 = [
0            ,
117.955      ,
118.763      ,
119.528      ,
120.262      ,
121.001      ,
121.774      ,
122.507      ,
123.261      ,
123.976      ,
124.692      ,
125.419      ,
126.143      ,
126.878      ,
127.636      ,
128.388      ,
129.136      ,
129.864      ,
130.597      ,
131.33       ,
132.049      ,
132.751      ,
133.478      ,
134.197      ,
134.918      ,
135.639      ,
136.36       ,
137.077      ,
137.801      ,
138.526      ,
139.239      ,
139.949      ,
140.654      ,
141.386      ,
142.129      ,
142.878      ,
143.598      ,
144.318      ,
145.052      ,
145.774      ,
146.495      ,
147.212      ,
147.925      ,
148.647      ,
149.359      ,
150.074      ,
150.789      ,
151.51       ,
152.223      ,
152.931      ,
153.657      ,
154.371      ,
155.097      ,
155.819      ,
156.534      ,
157.254      ,
157.994      ,
158.736      ,
159.463      ,
160.195      ,
160.908      ,
161.636      ,
162.359      ,
163.076      ,
163.802      ,
164.534      ,
165.255      ,
165.972      ,
166.696      ,
167.409      ,
168.143      ,
168.879      ,
169.61       ,
170.355      ,
171.077      ,
272.508      ,
272.998      ,
273.455      ,
273.91       ,
274.359      ,
274.813      ,
275.299      ,
275.749      ,
276.197      ,
276.674      ,
277.152      ,
277.604      ,
278.054      ,
278.501      ,
278.953      ,
279.408      ,
279.866      ,
280.349      ,
280.81       ,
281.291      ,
281.75       ,
282.225      ,
282.682      ,
283.132      ,
283.579      ,
284.036      ,
284.559      ,
285.018      ,
285.475      ,
285.966      ,
286.421      ,
286.869      ,
287.346      ,
287.812      ,
288.268      ,
288.727      ,
289.175      ,
289.645      ,
290.097      ,
290.551      ,
291.004      ,
291.458      ,
291.914      ,
425.539

]

y23 = [
0.1          ,
0.1          ,
0.464087   ,
0.518262   ,
0.546875   ,
0.550598   ,
0.595605   ,
0.588977   ,
0.65094    ,
0.643445   ,
0.643188   ,
0.656787   ,
0.648706   ,
0.67572    ,
0.675122   ,
0.690308   ,
0.692163   ,
0.708691   ,
0.708618   ,
0.690955   ,
0.719434   ,
0.712036   ,
0.675659   ,
0.712769   ,
0.72146    ,
0.69519    ,
0.711938   ,
0.716663   ,
0.730908   ,
0.726501   ,
0.717505   ,
0.728198   ,
0.704187   ,
0.722266   ,
0.732629   ,
0.740405   ,
0.734326   ,
0.741846   ,
0.736121   ,
0.733252   ,
0.745313   ,
0.716406   ,
0.736475   ,
0.722351   ,
0.746484   ,
0.738196   ,
0.747241   ,
0.737695   ,
0.744641   ,
0.749365   ,
0.743176   ,
0.74491    ,
0.738916   ,
0.737976   ,
0.752637   ,
0.754077   ,
0.747021   ,
0.731433   ,
0.752844   ,
0.748865   ,
0.749719   ,
0.745264   ,
0.737854   ,
0.74585    ,
0.741748   ,
0.743982   ,
0.751538   ,
0.737012   ,
0.749133   ,
0.744617   ,
0.749341   ,
0.730835   ,
0.739514   ,
0.751965   ,
0.745667   ,
0.745667   ,
0.764575   ,
0.7646     ,
0.765161   ,
0.765332   ,
0.764832   ,
0.764746   ,
0.765332   ,
0.765771   ,
0.766052   ,
0.765613   ,
0.766357   ,
0.76604    ,
0.766956   ,
0.766357   ,
0.766113   ,
0.766492   ,
0.767542   ,
0.766052   ,
0.766724   ,
0.767163   ,
0.767224   ,
0.767224   ,
0.768054   ,
0.766748   ,
0.766211   ,
0.766638   ,
0.766724   ,
0.766846   ,
0.766455   ,
0.766663   ,
0.766455   ,
0.766357   ,
0.767517   ,
0.767151   ,
0.766541   ,
0.767126   ,
0.766357   ,
0.766943   ,
0.767029   ,
0.767444   ,
0.767224   ,
0.767444   ,
0.767444

]

x24 = [
0          ,
75.0812    ,
75.636     ,
76.1138    ,
76.5943    ,
77.0754    ,
77.5529    ,
78.0386    ,
78.5291    ,
79.0156    ,
79.5054    ,
79.9849    ,
80.4655    ,
80.9529    ,
81.4419    ,
81.935     ,
82.4125    ,
82.8917    ,
83.3761    ,
83.8582    ,
84.3348    ,
84.817     ,
85.2939    ,
85.7735    ,
86.2559    ,
86.7378    ,
87.2178    ,
87.6927    ,
88.1767    ,
88.6554    ,
89.1594    ,
89.64      ,
90.127     ,
90.6128    ,
91.0915    ,
91.601     ,
92.1199    ,
92.6117    ,
93.1015    ,
93.5788    ,
94.0684    ,
94.5514    ,
95.0554    ,
95.5495    ,
96.0354    ,
96.5243    ,
96.9965    ,
97.5187    ,
98.0297    ,
98.5138    ,
99.0058    ,
99.4886    ,
100.004    ,
100.522    ,
101.079    ,
101.572    ,
102.06     ,
102.543    ,
103.022    ,
103.499    ,
103.982    ,
104.464    ,
104.946    ,
105.433    ,
105.927    ,
106.409    ,
106.891    ,
107.372    ,
107.85     ,
108.336    ,
108.815    ,
109.298    ,
109.782    ,
110.313    ,
110.813    ,
111.31     ,
111.826    ,
112.312    ,
112.807    ,
113.294    ,
113.801    ,
114.319    ,
114.825    ,
115.31     ,
115.797    ,
116.297    ,
116.84     ,
117.356    ,
117.886    ,
118.393    ,
118.893    ,
119.393    ,
119.896    ,
120.435    ,
120.993    ,
121.504    ,
122.034    ,
122.564    ,
123.092    ,
123.596    ,
124.104    ,
124.609    ,
125.146    ,
125.707    ,
126.22     ,
126.752    ,
127.261    ,
127.766    ,
128.275    ,
128.779    ,
129.289    ,
129.843    ,
130.353    ,
130.868    ,
131.396    ,
131.904    ,
132.414    ,
132.914    ,
133.417    ,
133.918    ,
134.418    ,
134.974    ,
135.503    ,
136.014    ,
136.518    ,
137.021    ,
137.551    ,
138.078    ,
138.587    ,
139.086    ,
139.606    ,
140.106    ,
140.612    ,
141.13     ,
141.642    ,
142.175    ,
142.713    ,
143.246    ,
143.778    ,
144.29     ,
144.799    ,
145.329    ,
145.856    ,
223.557    ,
224.08     ,
224.564    ,
225.025    ,
225.482    ,
225.97     ,
226.455    ,
226.909    ,
227.369    ,
227.822    ,
228.283    ,
228.77     ,
229.251    ,
229.701    ,
230.149    ,
230.607    ,
231.075    ,
231.561    ,
232.042    ,
232.52     ,
232.998    ,
233.485    ,
233.95     ,
234.411    ,
234.886    ,
235.374    ,
235.839    ,
236.289    ,
236.745    ,
237.198    ,
237.652    ,
330.327

]

y24 = [
0.1           ,
0.1           ,
0.266968    ,
0.368323    ,
0.386243    ,
0.376624    ,
0.436682    ,
0.445862    ,
0.472144    ,
0.487292    ,
0.468811    ,
0.497656    ,
0.510254    ,
0.514099    ,
0.523181    ,
0.499744    ,
0.494409    ,
0.512231    ,
0.554077    ,
0.565906    ,
0.567969    ,
0.537183    ,
0.56748     ,
0.598792    ,
0.607886    ,
0.617578    ,
0.587122    ,
0.612146    ,
0.581653    ,
0.617371    ,
0.622485    ,
0.641028    ,
0.625659    ,
0.632397    ,
0.62699     ,
0.63457     ,
0.633386    ,
0.653662    ,
0.667871    ,
0.635962    ,
0.658582    ,
0.649536    ,
0.662402    ,
0.663074    ,
0.669299    ,
0.670972    ,
0.66488     ,
0.670496    ,
0.656689    ,
0.651514    ,
0.680469    ,
0.676086    ,
0.669958    ,
0.665735    ,
0.678674    ,
0.680713    ,
0.676294    ,
0.655188    ,
0.663123    ,
0.656958    ,
0.688293    ,
0.692847    ,
0.686401    ,
0.703564    ,
0.691199    ,
0.697754    ,
0.710596    ,
0.708264    ,
0.700891    ,
0.709058    ,
0.698328    ,
0.708459    ,
0.699219    ,
0.705713    ,
0.706812    ,
0.701489    ,
0.707983    ,
0.711206    ,
0.709265    ,
0.704822    ,
0.712585    ,
0.711279    ,
0.708032    ,
0.710461    ,
0.699683    ,
0.714478    ,
0.717969    ,
0.709229    ,
0.7203      ,
0.727515    ,
0.703223    ,
0.723999    ,
0.715637    ,
0.728027    ,
0.717212    ,
0.725977    ,
0.731177    ,
0.718616    ,
0.694434    ,
0.723792    ,
0.726892    ,
0.732983    ,
0.724719    ,
0.729382    ,
0.72063     ,
0.729492    ,
0.734607    ,
0.723694    ,
0.723694    ,
0.722986    ,
0.685059    ,
0.728198    ,
0.727979    ,
0.717566    ,
0.731982    ,
0.723779    ,
0.736292    ,
0.722583    ,
0.715564    ,
0.724622    ,
0.720105    ,
0.735498    ,
0.735938    ,
0.741882    ,
0.739648    ,
0.728491    ,
0.737048    ,
0.719116    ,
0.738062    ,
0.724817    ,
0.73551     ,
0.73302     ,
0.736108    ,
0.718079    ,
0.735156    ,
0.729456    ,
0.719763    ,
0.739099    ,
0.734412    ,
0.701245    ,
0.733447    ,
0.716003    ,
0.735828    ,
0.735828    ,
0.746228    ,
0.748047    ,
0.74812     ,
0.747595    ,
0.747656    ,
0.748035    ,
0.74873     ,
0.748535    ,
0.749365    ,
0.748218    ,
0.750085    ,
0.7479      ,
0.748596    ,
0.749268    ,
0.74873     ,
0.748987    ,
0.748804    ,
0.748328    ,
0.749683    ,
0.748535    ,
0.748657    ,
0.748926    ,
0.748938    ,
0.749011    ,
0.748608    ,
0.748486    ,
0.749194    ,
0.748926    ,
0.747705    ,
0.74834     ,
0.74834

]

x25 = [
0           ,
160.479     ,
164.586     ,
168.797     ,
173.169     ,
177.508     ,
181.723     ,
185.905     ,
190.089     ,
194.228     ,
198.507     ,
202.828     ,
207.301     ,
211.358     ,
215.598     ,
219.786     ,
223.986     ,
228.135     ,
232.478     ,
236.948     ,
241.437     ,
245.898     ,
250.029     ,
254.404     ,
258.698     ,
262.936     ,
267.282     ,
271.756     ,
275.862     ,
279.889     ,
284.024     ,
288.117     ,
292.597     ,
296.96      ,
301.499     ,
305.993     ,
310.765     ,
315.175     ,
319.454     ,
323.768     ,
327.982     ,
332.405     ,
336.904     ,
341.68      ,
346.187     ,
350.641     ,
355.058     ,
359.446     ,
363.796     ,
367.992     ,
372.311     ,
376.36      ,
380.773     ,
385.042     ,
389.23      ,
393.289     ,
397.573     ,
402.222     ,
406.933     ,
443.474     ,
444.018     ,
444.5       ,
445.01      ,
445.517     ,
446.013     ,
446.508     ,
446.987     ,
447.469     ,
447.969     ,
448.453     ,
448.948     ,
449.457     ,
449.948     ,
450.43      ,
450.9       ,
451.377     ,
451.852     ,
452.331     ,
452.813     ,
453.291     ,
453.764     ,
454.249     ,
454.728     ,
455.229     ,
455.707     ,
456.186     ,
456.665     ,
457.166     ,
457.654     ,
458.138     ,
458.641     ,
459.145     ,
459.648     ,
460.154     ,
460.657     ,
461.139     ,
461.616     ,
462.093     ,
462.569     ,
463.05      ,
463.53      ,
464.022     ,
464.5       ,
464.979     ,
465.451     ,
465.933     ,
466.406     ,
466.893     ,
467.407     ,
467.894     ,
468.41      ,
468.928     ,
469.417     ,
469.902     ,
470.391     ,
470.882     ,
471.375     ,
471.861     ,
472.345     ,
472.845     ,
473.342     ,
473.844     ,
474.364     ,
474.883     ,
475.409     ,
475.94      ,
476.452     ,
476.964     ,
477.468     ,
478.001     ,
478.518     ,
479.024     ,
479.534     ,
480.05      ,
480.563     ,
481.086     ,
481.601     ,
482.107     ,
482.614     ,
483.117     ,
483.621     ,
484.13      ,
484.629     ,
533.66
]

y25 = [
0.1           ,
0.1           ,
0.557703    ,
0.64021     ,
0.675281    ,
0.701086    ,
0.70636     ,
0.704468    ,
0.727795    ,
0.73562     ,
0.721448    ,
0.734875    ,
0.732214    ,
0.749268    ,
0.755444    ,
0.756738    ,
0.749939    ,
0.74635     ,
0.759583    ,
0.754993    ,
0.760706    ,
0.760852    ,
0.761487    ,
0.756897    ,
0.76001     ,
0.758264    ,
0.756738    ,
0.757825    ,
0.763245    ,
0.759448    ,
0.762451    ,
0.759705    ,
0.761243    ,
0.768469    ,
0.762195    ,
0.752869    ,
0.764832    ,
0.754651    ,
0.762561    ,
0.769421    ,
0.761914    ,
0.760303    ,
0.763354    ,
0.76521     ,
0.764819    ,
0.766797    ,
0.764709    ,
0.769165    ,
0.764612    ,
0.762878    ,
0.755383    ,
0.765051    ,
0.761499    ,
0.762012    ,
0.765039    ,
0.764697    ,
0.762903    ,
0.764612    ,
0.748181    ,
0.748181    ,
0.771167    ,
0.771252    ,
0.771631    ,
0.771545    ,
0.772888    ,
0.773413    ,
0.773706    ,
0.773901    ,
0.774707    ,
0.774829    ,
0.77561     ,
0.776013    ,
0.775903    ,
0.776001    ,
0.776404    ,
0.776685    ,
0.776892    ,
0.77688     ,
0.777063    ,
0.776978    ,
0.777466    ,
0.777478    ,
0.777673    ,
0.777881    ,
0.777478    ,
0.777478    ,
0.777673    ,
0.777551    ,
0.777869    ,
0.777466    ,
0.777954    ,
0.778149    ,
0.777441    ,
0.77804     ,
0.777917    ,
0.77832     ,
0.778113    ,
0.778101    ,
0.778308    ,
0.778491    ,
0.778589    ,
0.777808    ,
0.778113    ,
0.778784    ,
0.778979    ,
0.778687    ,
0.778589    ,
0.77887     ,
0.778564    ,
0.779163    ,
0.778479    ,
0.77876     ,
0.77887     ,
0.778857    ,
0.778772    ,
0.778748    ,
0.779248    ,
0.778857    ,
0.778772    ,
0.778967    ,
0.778748    ,
0.779236    ,
0.778845    ,
0.779346    ,
0.778845    ,
0.778955    ,
0.778748    ,
0.77876     ,
0.778845    ,
0.77876     ,
0.778748    ,
0.778357    ,
0.778748    ,
0.778162    ,
0.778052    ,
0.778259    ,
0.778052    ,
0.777661    ,
0.777966    ,
0.778064    ,
0.777966    ,
0.777563    ,
0.777759    ,
0.777759
]

x26 = [
0           ,
252.236     ,
253.063     ,
253.803     ,
254.527     ,
255.254     ,
255.977     ,
256.694     ,
257.412     ,
258.139     ,
258.887     ,
259.6       ,
260.372     ,
261.138     ,
261.871     ,
262.593     ,
263.318     ,
264.042     ,
264.764     ,
265.5       ,
266.229     ,
266.948     ,
267.67      ,
268.391     ,
269.118     ,
269.847     ,
270.565     ,
271.28      ,
272.009     ,
272.73      ,
273.445     ,
274.186     ,
274.901     ,
275.611     ,
276.32      ,
277.028     ,
277.738     ,
278.461     ,
279.177     ,
279.898     ,
280.616     ,
281.393     ,
282.125     ,
282.836     ,
283.554     ,
284.271     ,
285.017     ,
285.742     ,
286.449     ,
287.164     ,
287.888     ,
288.605     ,
289.317     ,
290.051     ,
290.809     ,
291.54      ,
292.276     ,
293.014     ,
293.76      ,
294.528     ,
295.282     ,
296.014     ,
296.748     ,
297.467     ,
298.207     ,
298.95      ,
299.677     ,
300.415     ,
301.177     ,
301.898     ,
302.65      ,
303.385     ,
304.105     ,
304.836     ,
305.573     ,
306.304     ,
307.023     ,
307.738     ,
308.458     ,
309.221     ,
309.991     ,
310.721     ,
311.441     ,
312.158     ,
312.87      ,
313.588     ,
314.294     ,
315.021     ,
315.748     ,
316.477     ,
317.212     ,
317.998     ,
318.767     ,
319.512     ,
320.258     ,
320.984     ,
321.706     ,
322.425     ,
323.153     ,
323.881     ,
324.598     ,
325.338     ,
326.087     ,
326.823     ,
327.548     ,
328.27      ,
328.997     ,
329.729     ,
330.448     ,
404.279     ,
404.766     ,
405.215     ,
405.665     ,
406.128     ,
406.573     ,
407.028     ,
407.48      ,
407.929     ,
408.378     ,
408.824     ,
409.271     ,
409.718     ,
410.172     ,
410.622     ,
411.074     ,
411.524     ,
411.981     ,
412.456     ,
412.904     ,
413.351     ,
413.801     ,
509.708
]

y26 = [
0.1           ,
0.1           ,
0.458521    ,
0.52218     ,
0.506421    ,
0.577478    ,
0.59624     ,
0.615942    ,
0.607324    ,
0.65188     ,
0.621973    ,
0.655884    ,
0.630908    ,
0.638025    ,
0.674963    ,
0.668298    ,
0.685437    ,
0.700232    ,
0.708398    ,
0.703333    ,
0.725732    ,
0.719348    ,
0.718408    ,
0.715857    ,
0.720618    ,
0.713208    ,
0.732263    ,
0.732263    ,
0.735913    ,
0.729761    ,
0.72865     ,
0.739087    ,
0.734558    ,
0.73324     ,
0.748352    ,
0.723132    ,
0.732715    ,
0.741296    ,
0.733716    ,
0.733203    ,
0.735828    ,
0.743958    ,
0.752576    ,
0.756604    ,
0.745569    ,
0.733264    ,
0.752026    ,
0.744202    ,
0.744495    ,
0.754553    ,
0.753796    ,
0.757629    ,
0.747461    ,
0.752905    ,
0.759302    ,
0.755103    ,
0.744788    ,
0.750879    ,
0.744055    ,
0.751074    ,
0.748511    ,
0.742407    ,
0.747131    ,
0.750073    ,
0.748145    ,
0.754285    ,
0.753882    ,
0.749622    ,
0.756165    ,
0.750134    ,
0.751099    ,
0.719995    ,
0.760132    ,
0.756738    ,
0.756616    ,
0.759497    ,
0.745569    ,
0.760413    ,
0.755457    ,
0.750427    ,
0.762219    ,
0.753516    ,
0.761755    ,
0.762695    ,
0.753052    ,
0.761157    ,
0.76189     ,
0.760168    ,
0.760425    ,
0.76377     ,
0.759546    ,
0.757031    ,
0.762329    ,
0.756079    ,
0.74873     ,
0.757568    ,
0.742505    ,
0.760339    ,
0.761487    ,
0.763464    ,
0.762268    ,
0.76239     ,
0.752466    ,
0.76239     ,
0.753394    ,
0.748975    ,
0.761987    ,
0.760156    ,
0.757178    ,
0.757178    ,
0.768408    ,
0.768616    ,
0.7677      ,
0.766504    ,
0.768127    ,
0.768018    ,
0.767041    ,
0.766992    ,
0.766846    ,
0.766016    ,
0.765649    ,
0.76665     ,
0.766858    ,
0.765405    ,
0.766602    ,
0.765845    ,
0.764819    ,
0.759985    ,
0.757922    ,
0.760352    ,
0.763977    ,
0.763977
]

x27 = [
0           ,
224.214     ,
225.205     ,
225.957     ,
226.687     ,
227.442     ,
228.168     ,
228.896     ,
229.606     ,
230.338     ,
231.094     ,
231.818     ,
232.538     ,
233.26      ,
233.967     ,
234.676     ,
235.383     ,
236.088     ,
236.821     ,
237.555     ,
238.258     ,
238.962     ,
239.684     ,
240.411     ,
241.129     ,
241.848     ,
242.566     ,
243.287     ,
244.052     ,
244.823     ,
245.563     ,
246.298     ,
247.034     ,
247.753     ,
248.49      ,
249.219     ,
249.937     ,
250.702     ,
251.429     ,
252.151     ,
252.887     ,
253.61      ,
254.331     ,
255.055     ,
255.78      ,
256.5       ,
257.216     ,
257.945     ,
258.666     ,
259.378     ,
260.114     ,
260.846     ,
261.622     ,
262.346     ,
263.059     ,
263.76      ,
264.538     ,
265.307     ,
266.042     ,
266.771     ,
267.527     ,
268.299     ,
269.037     ,
269.792     ,
270.526     ,
271.241     ,
271.957     ,
272.681     ,
273.406     ,
274.14      ,
274.879     ,
275.599     ,
276.352     ,
277.094     ,
277.844     ,
278.573     ,
279.293     ,
280.032     ,
280.766     ,
281.506     ,
282.245     ,
282.971     ,
339.976     ,
340.66      ,
341.306     ,
341.956     ,
342.582     ,
343.214     ,
343.866     ,
344.512     ,
345.182     ,
345.815     ,
346.445     ,
347.076     ,
347.713     ,
348.383     ,
349.011     ,
349.651     ,
350.293     ,
350.943     ,
351.593     ,
352.261     ,
352.905     ,
353.547     ,
354.192     ,
354.824     ,
451.664
]

y27 = [
0.1           ,
0.1           ,
0.483154    ,
0.521057    ,
0.528406    ,
0.577209    ,
0.607227    ,
0.596375    ,
0.637378    ,
0.651685    ,
0.639478    ,
0.669739    ,
0.644617    ,
0.661902    ,
0.669409    ,
0.696997    ,
0.703455    ,
0.677087    ,
0.704224    ,
0.705688    ,
0.718884    ,
0.715051    ,
0.715637    ,
0.719397    ,
0.719604    ,
0.713904    ,
0.720032    ,
0.711877    ,
0.717554    ,
0.735559    ,
0.718494    ,
0.739624    ,
0.742151    ,
0.729309    ,
0.730701    ,
0.730811    ,
0.740808    ,
0.742126    ,
0.732776    ,
0.733325    ,
0.733582    ,
0.751404    ,
0.737793    ,
0.726501    ,
0.741199    ,
0.742603    ,
0.752905    ,
0.749316    ,
0.732007    ,
0.745618    ,
0.745093    ,
0.745947    ,
0.740198    ,
0.74436     ,
0.745667    ,
0.755164    ,
0.745459    ,
0.744531    ,
0.730212    ,
0.751782    ,
0.745911    ,
0.753967    ,
0.757922    ,
0.753931    ,
0.745044    ,
0.757019    ,
0.742249    ,
0.7401      ,
0.750098    ,
0.751868    ,
0.746533    ,
0.747546    ,
0.751538    ,
0.74707     ,
0.74856     ,
0.751282    ,
0.749927    ,
0.74989     ,
0.750439    ,
0.746509    ,
0.747632    ,
0.753235    ,
0.753235    ,
0.766833    ,
0.766699    ,
0.767297    ,
0.767712    ,
0.76665     ,
0.766199    ,
0.764819    ,
0.766699    ,
0.765967    ,
0.765881    ,
0.766467    ,
0.76637     ,
0.767236    ,
0.766687    ,
0.765869    ,
0.766394    ,
0.766833    ,
0.764392    ,
0.767114    ,
0.765466    ,
0.764148    ,
0.764685    ,
0.764014    ,
0.764014
]

x28 = [
0           ,
223.645     ,
224.722     ,
226.132     ,
227.555     ,
228.972     ,
230.472     ,
231.99      ,
233.463     ,
234.885     ,
236.302     ,
237.698     ,
239.11      ,
240.549     ,
241.971     ,
243.456     ,
244.875     ,
246.315     ,
247.705     ,
249.093     ,
250.527     ,
252.004     ,
253.447     ,
254.871     ,
256.315     ,
257.781     ,
259.236     ,
260.696     ,
262.132     ,
263.568     ,
264.971     ,
266.446     ,
267.867     ,
269.276     ,
270.657     ,
272.108     ,
273.535     ,
274.92      ,
276.374     ,
277.815     ,
279.279     ,
280.721     ,
282.216     ,
283.618     ,
285.012     ,
286.444     ,
287.842     ,
289.267     ,
290.716     ,
292.169     ,
293.653     ,
295.192     ,
296.678     ,
298.124     ,
299.544     ,
300.979     ,
302.421     ,
303.94      ,
305.427     ,
306.858     ,
308.302     ,
309.749     ,
311.285     ,
312.771     ,
314.196     ,
315.66      ,
317.16      ,
318.621     ,
320.207     ,
321.81      ,
323.343     ,
324.829     ,
424.62      ,
425.146     ,
425.639     ,
426.118     ,
426.593     ,
427.098     ,
427.574     ,
428.058     ,
428.539     ,
429.022     ,
429.525     ,
430.005     ,
430.492     ,
430.978     ,
431.459     ,
431.986     ,
432.472     ,
432.952     ,
433.424     ,
433.903     ,
434.379     ,
434.863     ,
435.335     ,
435.818     ,
436.302     ,
436.778     ,
437.262     ,
437.746     ,
438.22      ,
438.688     ,
566.319     ,
566.806
]

y28 = [
0.1           ,
0.1           ,
0.442163    ,
0.56311     ,
0.594409    ,
0.627417    ,
0.664539    ,
0.678235    ,
0.673914    ,
0.688428    ,
0.708289    ,
0.67793     ,
0.706323    ,
0.718726    ,
0.723145    ,
0.719653    ,
0.727637    ,
0.73092     ,
0.723206    ,
0.742468    ,
0.740637    ,
0.737024    ,
0.745996    ,
0.745679    ,
0.737463    ,
0.751343    ,
0.748926    ,
0.742017    ,
0.74834     ,
0.748389    ,
0.7578      ,
0.755139    ,
0.75592     ,
0.760474    ,
0.752734    ,
0.759888    ,
0.758313    ,
0.761011    ,
0.757324    ,
0.738599    ,
0.759167    ,
0.753198    ,
0.747583    ,
0.753772    ,
0.752563    ,
0.753381    ,
0.757861    ,
0.753491    ,
0.749756    ,
0.761218    ,
0.757007    ,
0.76051     ,
0.762756    ,
0.751563    ,
0.754773    ,
0.752966    ,
0.75907     ,
0.756775    ,
0.759998    ,
0.753625    ,
0.758777    ,
0.751074    ,
0.759277    ,
0.753845    ,
0.757947    ,
0.756323    ,
0.753247    ,
0.749536    ,
0.747974    ,
0.74906     ,
0.74873     ,
0.75387     ,
0.75387     ,
0.765283    ,
0.767651    ,
0.768811    ,
0.764795    ,
0.766003    ,
0.769043    ,
0.768542    ,
0.769397    ,
0.768018    ,
0.77002     ,
0.767871    ,
0.76521     ,
0.768262    ,
0.763428    ,
0.76792     ,
0.767871    ,
0.769629    ,
0.76532     ,
0.766101    ,
0.765979    ,
0.764929    ,
0.765686    ,
0.764575    ,
0.75321     ,
0.767847    ,
0.754944    ,
0.763391    ,
0.765234    ,
0.76709     ,
0.76709     ,
0.767639
]

x29 = [
0          ,
151.741    ,
152.415    ,
153.05     ,
153.687    ,
154.325    ,
154.973    ,
155.647    ,
156.32     ,
156.992    ,
157.644    ,
158.282    ,
158.92     ,
159.558    ,
160.19     ,
160.833    ,
161.488    ,
162.139    ,
162.783    ,
163.442    ,
164.081    ,
164.705    ,
165.335    ,
165.991    ,
166.643    ,
167.304    ,
167.944    ,
168.582    ,
169.217    ,
169.892    ,
170.538    ,
171.164    ,
171.804    ,
172.446    ,
173.116    ,
173.759    ,
174.415    ,
175.059    ,
175.717    ,
176.368    ,
177.019    ,
177.694    ,
178.34     ,
178.975    ,
179.634    ,
180.305    ,
180.971    ,
181.645    ,
182.289    ,
182.93     ,
183.569    ,
184.221    ,
184.863    ,
185.504    ,
186.151    ,
186.788    ,
187.44     ,
188.072    ,
188.707    ,
189.34     ,
189.985    ,
190.641    ,
191.28     ,
191.931    ,
192.576    ,
193.215    ,
193.861    ,
194.499    ,
195.134    ,
195.771    ,
196.416    ,
197.063    ,
197.695    ,
198.333    ,
198.971    ,
199.611    ,
200.252    ,
200.924    ,
201.583    ,
202.254    ,
202.909    ,
203.558    ,
204.201    ,
204.859    ,
205.514    ,
206.165    ,
206.801    ,
207.462    ,
208.117    ,
208.782    ,
209.407    ,
210.054    ,
210.694    ,
211.328    ,
211.953    ,
212.589    ,
213.233    ,
213.874    ,
214.533    ,
215.17     ,
384.379    ,
384.881    ,
385.33     ,
385.781    ,
386.226    ,
386.669    ,
387.122    ,
387.567    ,
388.008    ,
388.45     ,
388.893    ,
389.348    ,
389.798    ,
390.24     ,
390.689    ,
391.138    ,
391.587    ,
392.039    ,
392.493    ,
392.936    ,
393.383    ,
393.827    ,
394.272    ,
455.505    ,
456.018
]

y29 = [
0.1           ,
0.1           ,
0.412598    ,
0.399109    ,
0.468286    ,
0.483093    ,
0.513098    ,
0.52063     ,
0.549573    ,
0.548718    ,
0.565857    ,
0.59303     ,
0.55675     ,
0.589856    ,
0.597119    ,
0.624182    ,
0.620313    ,
0.629639    ,
0.641724    ,
0.63717     ,
0.642432    ,
0.622644    ,
0.646887    ,
0.664307    ,
0.671191    ,
0.65802     ,
0.645068    ,
0.656787    ,
0.666321    ,
0.684619    ,
0.676147    ,
0.686926    ,
0.687573    ,
0.675146    ,
0.675513    ,
0.693225    ,
0.671069    ,
0.681519    ,
0.693945    ,
0.706958    ,
0.690173    ,
0.696558    ,
0.715759    ,
0.690344    ,
0.715063    ,
0.71123     ,
0.71554     ,
0.714966    ,
0.71626     ,
0.716772    ,
0.703601    ,
0.716956    ,
0.713635    ,
0.725464    ,
0.711633    ,
0.730225    ,
0.716772    ,
0.717505    ,
0.727222    ,
0.726111    ,
0.714417    ,
0.730261    ,
0.724255    ,
0.729968    ,
0.725452    ,
0.725745    ,
0.730811    ,
0.723657    ,
0.727307    ,
0.708423    ,
0.728027    ,
0.72428     ,
0.720496    ,
0.725671    ,
0.733301    ,
0.728613    ,
0.732837    ,
0.736499    ,
0.721375    ,
0.7328      ,
0.748242    ,
0.725781    ,
0.736877    ,
0.727026    ,
0.733984    ,
0.732043    ,
0.741101    ,
0.741772    ,
0.736157    ,
0.744165    ,
0.734705    ,
0.737183    ,
0.743811    ,
0.738354    ,
0.732764    ,
0.729944    ,
0.735022    ,
0.738831    ,
0.736987    ,
0.74502     ,
0.74502     ,
0.75542     ,
0.753638    ,
0.758362    ,
0.750415    ,
0.756628    ,
0.75354     ,
0.75509     ,
0.753406    ,
0.749976    ,
0.75575     ,
0.755798    ,
0.753894    ,
0.751367    ,
0.752136    ,
0.753711    ,
0.751929    ,
0.753833    ,
0.749988    ,
0.750256    ,
0.742358    ,
0.752478    ,
0.747192    ,
0.747192    ,
0.755835
]

x30 = [
0                    ,
0.4402805556         ,
0.5269777778         ,
0.6182194444         ,
0.7093388889         ,
0.8003583333         ,
0.8913222222         ,
0.9823416667         ,
1.0737222222         ,
1.1646611111         ,
1.2558916667         ,
1.3471166667         ,
1.43815              ,
1.5292972222         ,
1.6204194444         ,
1.7116333333         ,
1.8026666667         ,
5.0533611111         ,
5.1083611111         ,
5.1994722222         ,
5.2905277778         ,
5.3815833333         ,
5.4726388889         ,
5.5634166667         ,
5.6543055556         ,
5.7451944444         ,
11.8179166667        ,
11.9093888889        ,
12.0000277778        ,
12.0910277778        ,
12.1818888889        ,
12.2726666667        ,
12.3636111111        ,
12.4546666667        ,
12.5454722222        ,
12.6365833333        ,
12.7274722222        ,
12.8184722222        ,
18.8487777778

]

y30 = [
0             ,
0             ,
0.563689      ,
0.591438      ,
0.610729      ,
0.616015      ,
0.610729      ,
0.6176        ,
0.607822      ,
0.632664      ,
0.633457      ,
0.618658      ,
0.633985      ,
0.629493      ,
0.629228      ,
0.625529      ,
0.609937      ,
0.609937      ,
0.677061      ,
0.674154      ,
0.667019      ,
0.678118      ,
0.670983      ,
0.665698      ,
0.677854      ,
0.67759       ,
0.67759       ,
0.689482      ,
0.689218      ,
0.692918      ,
0.692918      ,
0.692389      ,
0.697674      ,
0.699524      ,
0.694239      ,
0.690539      ,
0.698467      ,
0.690011      ,
0.690011
]

xx3 = [
0                 ,
1.8026666667      ,
5.7451944444      ,
12.8184722222

]

yy3 = [
0              ,
0.609937       ,
0.67759        ,
0.690011

]

x31 = [
0               ,
0.49065         ,
0.5732694444    ,
0.6646388889    ,
0.7556777778    ,
0.8472083333    ,
0.9382333333    ,
1.0295083333    ,
1.12095         ,
1.2121388889    ,
1.303125        ,
1.3945916667    ,
4.9026388889    ,
4.9936944444    ,
5.0847777778    ,
5.1759444444    ,
5.267           ,
5.3582222222    ,
5.44925         ,
8.9885          ,
9.0795833333
]

y31 = [
0           ,
0           ,
0.625       ,
0.650634    ,
0.656448    ,
0.651691    ,
0.651427    ,
0.669926    ,
0.66649     ,
0.664641    ,
0.66649     ,
0.661734    ,
0.661734    ,
0.686839    ,
0.700846    ,
0.695825    ,
0.689218    ,
0.690011    ,
0.686047    ,
0.686047    ,
0.69741

]

x32 = [
0                ,
0.701825         ,
0.789175         ,
0.8808555556     ,
0.9726083333     ,
1.0644194444     ,
1.1564472222     ,
1.248325         ,
1.3397138889     ,
1.4311638889     ,
1.5237111111     ,
1.6155138889     ,
5.1328611111     ,
5.2245           ,
5.3161666667     ,
5.4082222222     ,
5.4998888889     ,
5.5914722222     ,
5.6830277778     ,
5.7746111111     ,
9.1893888889     ,
9.28125          ,
9.3725277778     ,
9.4641388889     ,
9.5558333333     ,
9.6475277778     ,
13.1622222222    ,
13.2536111111
]

y32 = [
0           ,
0           ,
0.585624    ,
0.644556    ,
0.64667     ,
0.653013    ,
0.670455    ,
0.672569    ,
0.671512    ,
0.664376    ,
0.663848    ,
0.662262    ,
0.662262    ,
0.694239    ,
0.681025    ,
0.697939    ,
0.696617    ,
0.684989    ,
0.687104    ,
0.683932    ,
0.683932    ,
0.705603    ,
0.699789    ,
0.70296     ,
0.695032    ,
0.69926     ,
0.69926     ,
0.701903

]

# def make_segs(marks, x, y):
  # x_segs = []
  # y_segs = []
  # i = 0
  # for mark in marks:
    # x_seg = []
    # y_seg = []
    # while True:
      # if i >= len(x):
        # break
      # if x[i] > mark:
        # break
      # x_seg.append(x[i])
      # y_seg.append(y[i])
      # i = i + 1
    # x_segs.append(x_seg)
    # y_segs.append(y_seg)
  # return (x_segs, y_segs)

# (x0segs, y0segs) = make_segs(xx0, x0, y0)
# (x1segs, y1segs) = make_segs(xx1, x1, y1)
# (x2segs, y2segs) = make_segs(xx2, x2, y2)
# (x3segs, y3segs) = make_segs(xx3, x3, y3)

def find_shade_len(marks, x, y):
  xxlen = []
  i = 0
  for mark in marks:
    while True:
      if i >= len(x):
        break
      if x[i] == mark:
        xxlen.append(x[i + 1] - x[i])
        break
      i = i + 1
  return xxlen

# xxlen0 = find_shade_len(xx0, x0, y0)
# xxlen1 = find_shade_len(xx1, x1, y1)
# xxlen2 = find_shade_len(xx2, x2, y2)
# xxlen3 = find_shade_len(xx3, x3, y3)

# width = 2

f, axarr = plt.subplots(2, 2, figsize=(6, 5))

axarr[0, 0].plot(x02, y02, '-g', markersize=3)
axarr[0, 0].plot(x00, y00, '-b', markersize=3)
axarr[0, 0].plot(x01, y01, '-r', markersize=3)
axarr[0, 0].plot(x02[-1], y02[-1], 'gx', markersize=10, markeredgewidth=3)
axarr[0, 0].plot(x00[-1], y00[-1], 'bx', markersize=10, markeredgewidth=3)
axarr[0, 0].plot(x01[-1], y01[-1], 'rx', markersize=10, markeredgewidth=3)
# for i in range(len(xx0)):
  # axarr[0, 0].add_patch(patches.Rectangle((xx0[i], yy0[i]-width/2), xxlen0[i], width, linewidth=0, color='k', alpha=0.2))
axarr[0, 0].set_title('Inception-BN on ILSVRC12', fontsize=13)
axarr[0, 0].set_xlim(xmin=0)
# axarr[0, 0].set_xticks([0, 10, 20, 30, 40, 50])
axarr[0, 0].set_yticks([0, 0.2, 0.4, 0.6, 0.8, 1])
axarr[0, 0].set_xlabel('Time (hours)')
axarr[0, 0].set_ylabel('Validation accuracy')
axarr[0, 0].grid()

axarr[0, 1].plot(x12, y12, '-g', markersize=3)
axarr[0, 1].plot(x11, y11, '-b', markersize=3)
axarr[0, 1].plot(x10, y10, '-r', markersize=3)
axarr[0, 1].plot(x12[-1], y12[-1], 'gx', markersize=10, markeredgewidth=3)
axarr[0, 1].plot(x11[-1], y11[-1], 'bx', markersize=10, markeredgewidth=3)
axarr[0, 1].plot(x10[-1], y10[-1], 'rx', markersize=10, markeredgewidth=3)
# for i in range(len(xx1)):
  # axarr[0, 1].add_patch(patches.Rectangle((xx1[i], yy1[i]-width/2), xxlen1[i], width, linewidth=0, color='k', alpha=0.2))
axarr[0, 1].set_title('GoogLeNet on ILSVRC12', fontsize=13)
axarr[0, 1].set_xlim(xmin=0)
axarr[0, 1].set_xticks([0, 10, 20, 30, 40, 50, 60])
axarr[0, 1].set_yticks([0, 0.2, 0.4, 0.6, 0.8, 1])
axarr[0, 1].set_xlabel('Time (hours)')
axarr[0, 1].set_ylabel('Validation accuracy')
axarr[0, 1].grid()

axarr[1, 0].plot(x29, y29, color=(0.3,0.7,0.7), linestyle='-', markersize=3)
axarr[1, 0].plot(x28, y28, color=(0.7,0.7,0.3), linestyle='-', markersize=3)
axarr[1, 0].plot(x27, y27, color=(0.4,0.7,0.4), linestyle='-', markersize=3)
axarr[1, 0].plot(x26, y26, color=(0.3,0.7,0.3), linestyle='-', markersize=3)
axarr[1, 0].plot(x25, y25, color=(0.7,0.3,0.3), linestyle='-', markersize=3)
axarr[1, 0].plot(x24, y24, '-m', markersize=3)
axarr[1, 0].plot(x23, y23, '-c', markersize=3)
axarr[1, 0].plot(x22, y22, '-g', markersize=3)
axarr[1, 0].plot(x21, y21, '-b', markersize=3)
axarr[1, 0].plot(x20, y20, '-r', markersize=3)
axarr[1, 0].plot(x29[-1], y29[-1], color=(0.3,0.7,0.7), marker='x', markersize=10, markeredgewidth=3)
axarr[1, 0].plot(x28[-1], y28[-1], color=(0.7,0.7,0.3), marker='x', markersize=10, markeredgewidth=3)
axarr[1, 0].plot(x27[-1], y27[-1], color=(0.4,0.7,0.4), marker='x', markersize=10, markeredgewidth=3)
axarr[1, 0].plot(x26[-1], y26[-1], color=(0.3,0.7,0.3), marker='x', markersize=10, markeredgewidth=3)
axarr[1, 0].plot(x25[-1], y25[-1], color=(0.7,0.3,0.3), marker='x', markersize=10, markeredgewidth=3)
axarr[1, 0].plot(x24[-1], y24[-1], 'mx', markersize=10, markeredgewidth=3)
axarr[1, 0].plot(x23[-1], y23[-1], 'cx', markersize=10, markeredgewidth=3)
axarr[1, 0].plot(x22[-1], y22[-1], 'gx', markersize=10, markeredgewidth=3)
axarr[1, 0].plot(x21[-1], y21[-1], 'bx', markersize=10, markeredgewidth=3)
axarr[1, 0].plot(x20[-1], y20[-1], 'rx', markersize=10, markeredgewidth=3)
# for i in range(len(xx2)):
  # axarr[1, 0].add_patch(patches.Rectangle((xx2[i], yy2[i]-width/2), xxlen2[i], width, linewidth=0, color='k', alpha=0.2))
axarr[1, 0].set_title('AlexNet on Cifar10', fontsize=13)
axarr[1, 0].set_xlim(xmin=0)
axarr[1, 0].set_xticks([0, 100, 200, 300, 400, 500, 600])
axarr[1, 0].set_yticks([0, 0.2, 0.4, 0.6, 0.8, 1])
axarr[1, 0].set_xlabel('Time (seconds)')
axarr[1, 0].set_ylabel('Validation accuracy')
axarr[1, 0].grid()

axarr[1, 1].plot(x30, y30, '-g', markersize=3)
axarr[1, 1].plot(x31, y31, '-b', markersize=3)
axarr[1, 1].plot(x32, y32, '-r', markersize=3)
axarr[1, 1].plot(x30[-1], y30[-1], 'gx', markersize=10, markeredgewidth=3)
axarr[1, 1].plot(x31[-1], y31[-1], 'bx', markersize=10, markeredgewidth=3)
axarr[1, 1].plot(x32[-1], y32[-1], 'rx', markersize=10, markeredgewidth=3)
# for i in range(len(xx3)):
  # axarr[1, 1].add_patch(patches.Rectangle((xx3[i], yy3[i]-width/2), xxlen3[i], width, linewidth=0, color='k', alpha=0.2))
axarr[1, 1].set_title('RNN on UCF-101', fontsize=13)
axarr[1, 1].set_xlim(xmin=0)
axarr[1, 1].set_xticks([0, 5, 10, 15, 20])
axarr[1, 1].set_yticks([0, 0.2, 0.4, 0.6, 0.8, 1])
axarr[1, 1].set_xlabel('Time (hours)')
axarr[1, 1].set_ylabel('Validation accuracy')
axarr[1, 1].grid()
# Fine-tune figure; hide x ticks for top plots and y ticks for right plots
# plt.setp([a.get_xticklabels() for a in axarr[0, :]], visible=False)
# plt.setp([a.get_yticklabels() for a in axarr[:, 1]], visible=False)

for axar in axarr:
  for ax in axar:
    ax.tick_params(axis='both', which='major', labelsize=14)

plt.tight_layout()
plt.savefig('mltuner-accuracy-more-runs.pdf')

==> figs/mltuner-accuracy.py <==
#!/usr/bin/env python
# a bar plot with errorbars
import matplotlib as mpl
mpl.use('Agg')
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.patches as patches

import matplotlib
# Switch from Type 3 fonts to TrueType or Type 1
# matplotlib.rcParams['pdf.fonttype'] = 42
# matplotlib.rcParams['ps.fonttype'] = 42
matplotlib.rcParams['ps.useafm'] = True
matplotlib.rcParams['pdf.use14corefonts'] = True
matplotlib.rcParams['text.usetex'] = True

# Inception-BN
x0 = [
0                  ,
0.334025           ,
0.6164472222       ,
0.9033305556       ,
1.1901277778       ,
1.4775222222       ,
1.7640916667       ,
2.0505555556       ,
2.3368138889       ,
2.6226277778       ,
2.9089722222       ,
3.1946388889       ,
3.4809166667       ,
3.76725            ,
4.0535555556       ,
4.3393333333       ,
4.6249444444       ,
4.9106111111       ,
5.1967777778       ,
5.4825             ,
5.76875            ,
6.0550555556       ,
6.34125            ,
6.6269722222       ,
6.9122777778       ,
7.1979722222       ,
7.4834166667       ,
7.7688055556       ,
8.0542222222       ,
8.3394444444       ,
8.6244166667       ,
8.9093888889       ,
9.1941944444       ,
9.4797777778       ,
9.7650277778       ,
10.0503888889      ,
10.3346111111      ,
10.6201666667      ,
10.9054166667      ,
11.1905277778      ,
11.476             ,
11.7611944444      ,
12.046             ,
12.3312222222      ,
12.6165555556      ,
12.9015833333      ,
13.1869722222      ,
15.8764166667      ,
16.0776666667      ,
16.3586111111      ,
16.6398888889      ,
16.9208888889      ,
17.2019444444      ,
17.4825277778      ,
17.7634444444      ,
27.59475           ,
27.8755555556      ,
28.1563888889      ,
28.4372222222      ,
28.7175            ,
28.9983333333      ,
29.2786111111      ,
29.5591666667      ,
29.8394444444      ,
30.1202777778      ,
30.4008333333      ,
30.6816666667      ,
30.9627777778      ,
31.2427777778      ,
31.5238888889      ,
31.8044444444      ,
47.1288888889
]

y0 = [
0               ,
0               ,
0.296016        ,
0.422129        ,
0.463848        ,
0.48875         ,
0.508047        ,
0.523848        ,
0.532383        ,
0.535254        ,
0.545059        ,
0.547773        ,
0.552559        ,
0.557715        ,
0.560078        ,
0.565332        ,
0.568262        ,
0.57            ,
0.571699        ,
0.566426        ,
0.579434        ,
0.577207        ,
0.574922        ,
0.577832        ,
0.582637        ,
0.581191        ,
0.580352        ,
0.576465        ,
0.583418        ,
0.585039        ,
0.581914        ,
0.58293         ,
0.581074        ,
0.585352        ,
0.581719        ,
0.588516        ,
0.587539        ,
0.588242        ,
0.584238        ,
0.589727        ,
0.590996        ,
0.585273        ,
0.594473        ,
0.59043         ,
0.58707         ,
0.588516        ,
0.586738        ,
0.586738        ,
0.682695        ,
0.689727        ,
0.694102        ,
0.692285        ,
0.6925          ,
0.692891        ,
0.692773        ,
0.692773        ,
0.711816        ,
0.712109        ,
0.71248         ,
0.713301        ,
0.713086        ,
0.713809        ,
0.713066        ,
0.713496        ,
0.713301        ,
0.713984        ,
0.714375        ,
0.713809        ,
0.713535        ,
0.713262        ,
0.714258        ,
0.714258
]

xx0 = [
0                  ,
13.1869722222      ,
17.7634444444      ,
31.8044444444

]

yy0 = [
0             ,
0.586738      ,
0.692773      ,
0.714258

]

# GoogLeNet
x1 = [
0                  ,
0.0277183889       ,
0.280625           ,
0.5325583333       ,
0.7848833333       ,
1.0371861111       ,
1.2891833333       ,
1.5412694444       ,
1.7930861111       ,
2.0446277778       ,
2.2957694444       ,
2.5466361111       ,
2.7982777778       ,
3.0495             ,
3.3005277778       ,
3.5517777778       ,
3.8028055556       ,
4.0538333333       ,
4.30475            ,
4.5560277778       ,
4.80725            ,
5.0583611111       ,
5.3093055556       ,
5.5601944444       ,
5.8108888889       ,
6.0618055556       ,
6.3126944444       ,
6.5631666667       ,
6.8140277778       ,
7.0643055556       ,
7.315              ,
7.5655             ,
7.8161666667       ,
8.0670277778       ,
8.3171388889       ,
8.5665277778       ,
8.8166666667       ,
9.0666666667       ,
9.3166666667       ,
9.5668333333       ,
9.8169722222       ,
10.0670277778      ,
10.3166111111      ,
10.5668611111      ,
10.8177777778      ,
11.0692777778      ,
11.3202777778      ,
11.5704444444      ,
11.8208055556      ,
12.0707777778      ,
12.3210555556      ,
12.5713611111      ,
12.8215277778      ,
13.0717222222      ,
14.0185833333      ,
14.1992777778      ,
14.4163888889      ,
14.6335833333      ,
14.8508611111      ,
15.0678611111      ,
15.2854444444      ,
15.5029722222      ,
15.7205277778      ,
15.93775           ,
16.1546944444      ,
16.3721944444      ,
16.5894444444      ,
16.8064444444      ,
17.0241111111      ,
27.3808888889      ,
27.7696944444      ,
28.1588888889      ,
28.5483333333      ,
28.9377777778      ,
29.3269444444      ,
29.715             ,
30.1044444444      ,
30.4927777778      ,
30.8813888889      ,
43.7780555556      ,
44.0205555556      ,
44.2630555556      ,
44.5033333333      ,
44.7447222222      ,
44.985             ,
56.4380555556

]

y1 = [
0                ,
0                ,
0.016836         ,
0.051113         ,
0.089316         ,
0.118398         ,
0.182207         ,
0.223984         ,
0.267891         ,
0.296855         ,
0.322676         ,
0.345898         ,
0.361035         ,
0.406406         ,
0.40291          ,
0.431855         ,
0.446152         ,
0.456797         ,
0.46957          ,
0.472832         ,
0.493984         ,
0.492168         ,
0.506113         ,
0.513906         ,
0.465449         ,
0.514707         ,
0.528516         ,
0.535625         ,
0.514375         ,
0.542578         ,
0.546953         ,
0.556855         ,
0.558027         ,
0.564746         ,
0.56293          ,
0.562695         ,
0.566133         ,
0.569336         ,
0.579336         ,
0.534141         ,
0.586621         ,
0.585293         ,
0.579629         ,
0.589727         ,
0.585742         ,
0.592988         ,
0.593867         ,
0.592773         ,
0.589844         ,
0.600156         ,
0.589707         ,
0.595723         ,
0.596641         ,
0.593672         ,
0.593672         ,
0.64209          ,
0.642773         ,
0.64248          ,
0.642695         ,
0.644844         ,
0.643418         ,
0.644258         ,
0.642129         ,
0.645781         ,
0.647852         ,
0.642754         ,
0.645039         ,
0.63707          ,
0.641973         ,
0.641973         ,
0.657637         ,
0.658652         ,
0.659453         ,
0.659082         ,
0.660176         ,
0.659297         ,
0.659277         ,
0.658418         ,
0.658945         ,
0.658945         ,
0.661719         ,
0.661094         ,
0.66125          ,
0.660527         ,
0.661328         ,
0.661328
]

xx1 = [
0                  ,
13.0717222222      ,
17.0241111111      ,
30.8813888889      ,
44.985

]

yy1 = [
0              ,
0.593672       ,
0.641973       ,
0.658945       ,
0.661328

]

x2 = [
0              ,
216.746        ,
217.07         ,
217.831        ,
218.565        ,
219.285        ,
220.008        ,
220.739        ,
221.452        ,
222.171        ,
222.881        ,
223.604        ,
224.304        ,
224.997        ,
225.714        ,
226.422        ,
227.121        ,
227.838        ,
228.543        ,
229.272        ,
229.993        ,
230.708        ,
231.42         ,
232.139        ,
232.897        ,
233.628        ,
234.359        ,
235.096        ,
235.807        ,
236.517        ,
237.257        ,
237.976        ,
238.679        ,
239.394        ,
240.13         ,
240.884        ,
241.606        ,
242.366        ,
243.128        ,
243.877        ,
244.636        ,
245.383        ,
246.137        ,
246.897        ,
247.637        ,
248.363        ,
249.105        ,
249.847        ,
250.579        ,
251.365        ,
252.086        ,
252.83         ,
253.574        ,
254.288        ,
255.002        ,
255.749        ,
256.497        ,
257.22         ,
257.928        ,
258.649        ,
259.367        ,
260.091        ,
260.801        ,
261.521        ,
262.259        ,
263.037        ,
263.799        ,
264.529        ,
265.257        ,
266            ,
266.724        ,
267.434        ,
268.164        ,
268.883        ,
269.621        ,
270.344        ,
271.073        ,
271.819        ,
272.559        ,
273.293        ,
274.024        ,
274.737        ,
275.465        ,
276.197        ,
276.9          ,
277.659        ,
278.418        ,
279.158        ,
279.929        ,
280.661        ,
281.435        ,
282.166        ,
282.948        ,
283.699        ,
284.417        ,
285.158        ,
285.893        ,
286.606        ,
287.34         ,
288.066        ,
288.801        ,
289.537        ,
290.257        ,
290.984        ,
291.708        ,
292.429        ,
293.158        ,
293.912        ,
294.648        ,
295.366        ,
296.091        ,
296.855        ,
297.585        ,
383.848        ,
384.357        ,
384.823        ,
385.28         ,
385.736        ,
386.191        ,
386.653        ,
387.112        ,
387.573        ,
388.03         ,
388.483        ,
388.939        ,
389.417        ,
389.866        ,
390.32         ,
390.772        ,
391.218        ,
391.664        ,
392.111        ,
392.604        ,
393.055        ,
393.511        ,
393.973        ,
394.424        ,
394.925        ,
395.404        ,
395.857        ,
396.31         ,
396.762        ,
397.216        ,
397.704        ,
398.158        ,
398.615        ,
399.074        ,
499.129

]

y2 = [
0.1          ,
0.1          ,
0.392969     ,
0.441199     ,
0.501843     ,
0.539355     ,
0.523975     ,
0.56886      ,
0.585364     ,
0.631519     ,
0.616162     ,
0.640393     ,
0.639258     ,
0.595142     ,
0.672974     ,
0.663635     ,
0.671741     ,
0.683496     ,
0.701782     ,
0.691907     ,
0.690295     ,
0.711633     ,
0.713574     ,
0.69502      ,
0.713965     ,
0.723792     ,
0.707947     ,
0.682751     ,
0.721619     ,
0.730835     ,
0.727869     ,
0.724121     ,
0.731165     ,
0.720447     ,
0.710815     ,
0.735693     ,
0.736499     ,
0.723022     ,
0.736487     ,
0.741064     ,
0.735144     ,
0.745886     ,
0.736011     ,
0.739209     ,
0.731238     ,
0.75083      ,
0.749768     ,
0.748315     ,
0.741333     ,
0.747583     ,
0.753894     ,
0.750757     ,
0.74458      ,
0.740503     ,
0.740894     ,
0.754614     ,
0.757361     ,
0.734241     ,
0.744397     ,
0.744922     ,
0.747949     ,
0.751123     ,
0.753735     ,
0.753125     ,
0.754016     ,
0.750659     ,
0.753809     ,
0.760461     ,
0.750891     ,
0.756079     ,
0.75675      ,
0.7573       ,
0.736768     ,
0.753308     ,
0.751611     ,
0.754993     ,
0.756641     ,
0.750085     ,
0.753125     ,
0.749426     ,
0.754456     ,
0.757947     ,
0.747681     ,
0.76217      ,
0.749487     ,
0.752197     ,
0.757117     ,
0.753162     ,
0.76106      ,
0.749377     ,
0.754395     ,
0.739697     ,
0.75874      ,
0.762244     ,
0.758557     ,
0.751428     ,
0.753174     ,
0.755164     ,
0.761121     ,
0.751587     ,
0.756873     ,
0.757886     ,
0.751294     ,
0.760938     ,
0.754358     ,
0.761499     ,
0.752161     ,
0.748975     ,
0.743396     ,
0.754199     ,
0.747864     ,
0.758472     ,
0.752075     ,
0.752075     ,
0.765906     ,
0.764917     ,
0.765735     ,
0.764771     ,
0.764844     ,
0.764807     ,
0.764478     ,
0.76427      ,
0.764539     ,
0.764331     ,
0.764636     ,
0.764514     ,
0.76394      ,
0.76637      ,
0.764929     ,
0.763513     ,
0.763147     ,
0.764331     ,
0.764417     ,
0.764038     ,
0.764209     ,
0.76344      ,
0.763538     ,
0.763647     ,
0.764697     ,
0.764148     ,
0.763562     ,
0.763953     ,
0.763928     ,
0.763635     ,
0.763184     ,
0.763867     ,
0.762866     ,
0.762866
]

xx2 = [
0.000000,
297.585,
399.074
]

yy2 = [
0.1,
0.752075,
0.762866
]

x3 = [
0                ,
0.701825         ,
0.789175         ,
0.8808555556     ,
0.9726083333     ,
1.0644194444     ,
1.1564472222     ,
1.248325         ,
1.3397138889     ,
1.4311638889     ,
1.5237111111     ,
1.6155138889     ,
5.1328611111     ,
5.2245           ,
5.3161666667     ,
5.4082222222     ,
5.4998888889     ,
5.5914722222     ,
5.6830277778     ,
5.7746111111     ,
9.1893888889     ,
9.28125          ,
9.3725277778     ,
9.4641388889     ,
9.5558333333     ,
9.6475277778     ,
13.1622222222    ,
13.2536111111
]

y3 = [
0           ,
0           ,
0.585624    ,
0.644556    ,
0.64667     ,
0.653013    ,
0.670455    ,
0.672569    ,
0.671512    ,
0.664376    ,
0.663848    ,
0.662262    ,
0.662262    ,
0.694239    ,
0.681025    ,
0.697939    ,
0.696617    ,
0.684989    ,
0.687104    ,
0.683932    ,
0.683932    ,
0.705603    ,
0.699789    ,
0.70296     ,
0.695032    ,
0.69926     ,
0.69926     ,
0.701903

]

xx3 = [
0                 ,
1.6155138889      ,
5.7746111111      ,
9.6475277778

]

yy3 = [
0              ,
0.662262       ,
0.683932       ,
0.69926

]


# def make_segs(marks, x, y):
  # x_segs = []
  # y_segs = []
  # i = 0
  # for mark in marks:
    # x_seg = []
    # y_seg = []
    # while True:
      # if i >= len(x):
        # break
      # if x[i] > mark:
        # break
      # x_seg.append(x[i])
      # y_seg.append(y[i])
      # i = i + 1
    # x_segs.append(x_seg)
    # y_segs.append(y_seg)
  # return (x_segs, y_segs)

# (x0segs, y0segs) = make_segs(xx0, x0, y0)
# (x1segs, y1segs) = make_segs(xx1, x1, y1)
# (x2segs, y2segs) = make_segs(xx2, x2, y2)
# (x3segs, y3segs) = make_segs(xx3, x3, y3)

def find_shade_len(marks, x, y):
  xxlen = []
  i = 0
  for mark in marks:
    while True:
      if i >= len(x):
        break
      if x[i] == mark:
        xxlen.append(x[i + 1] - x[i])
        break
      i = i + 1
  return xxlen

xxlen0 = find_shade_len(xx0, x0, y0)
xxlen1 = find_shade_len(xx1, x1, y1)
xxlen2 = find_shade_len(xx2, x2, y2)
xxlen3 = find_shade_len(xx3, x3, y3)

width = 2

f, axarr = plt.subplots(2, 2, figsize=(6, 5))
# axarr[0, 0].plot(xx0, yy0, 'rx')
axarr[0, 0].plot(x0, y0, '-rx')
# axarr[0, 0].plot(x0[-1], y0[-1], 'rx', markersize=15, markeredgewidth=4)
for i in range(len(xx0)):
  axarr[0, 0].add_patch(patches.Rectangle((xx0[i], yy0[i]-width/2), xxlen0[i], width, linewidth=0, color='k', alpha=0.2))
axarr[0, 0].set_title('Inception-BN on ILSVRC12', fontsize=13)
axarr[0, 0].set_xticks([0, 10, 20, 30, 40, 50])
axarr[0, 0].set_yticks([0, 0.2, 0.4, 0.6, 0.8, 1])
axarr[0, 0].set_xlabel('Time (hours)')
axarr[0, 0].set_ylabel('Validation accuracy')
# axarr[0, 1].plot(xx1, yy1, 'rx')
axarr[0, 1].plot(x1, y1, '-rx')
# axarr[0, 1].plot(x1[-1], y1[-1], 'rx', markersize=15, markeredgewidth=4)
for i in range(len(xx1)):
  axarr[0, 1].add_patch(patches.Rectangle((xx1[i], yy1[i]-width/2), xxlen1[i], width, linewidth=0, color='k', alpha=0.2))
axarr[0, 1].set_title('GoogLeNet on ILSVRC12', fontsize=13)
axarr[0, 1].set_xticks([0, 10, 20, 30, 40, 50, 60])
axarr[0, 1].set_yticks([0, 0.2, 0.4, 0.6, 0.8, 1])
axarr[0, 1].set_xlabel('Time (hours)')
axarr[0, 1].set_ylabel('Validation accuracy')
# axarr[1, 0].plot(x0, y0, '-r')
axarr[1, 0].plot(x2, y2, '-rx')
# axarr[1, 0].plot(x2[-1], y2[-1], 'rx', markersize=15, markeredgewidth=4)
for i in range(len(xx2)):
  axarr[1, 0].add_patch(patches.Rectangle((xx2[i], yy2[i]-width/2), xxlen2[i], width, linewidth=0, color='k', alpha=0.2))
axarr[1, 0].set_title('AlexNet on Cifar10', fontsize=13)
axarr[1, 0].set_xticks([0, 100, 200, 300, 400, 500, 600])
axarr[1, 0].set_yticks([0, 0.2, 0.4, 0.6, 0.8, 1])
axarr[1, 0].set_xlabel('Time (seconds)')
axarr[1, 0].set_ylabel('Validation accuracy')
# axarr[1, 1].plot(xx3, yy3, 'rx')
axarr[1, 1].plot(x3, y3, '-rx')
# axarr[1, 1].plot(x3[-1], y3[-1], 'rx', markersize=15, markeredgewidth=4)
for i in range(len(xx3)):
  axarr[1, 1].add_patch(patches.Rectangle((xx3[i], yy3[i]-width/2), xxlen3[i], width, linewidth=0, color='k', alpha=0.2))
axarr[1, 1].set_title('RNN on UCF-101', fontsize=13)
# axarr[1, 1].set_xticks([0, 5, 10, 15])
axarr[1, 1].set_yticks([0, 0.2, 0.4, 0.6, 0.8, 1])
axarr[1, 1].set_xlabel('Time (hours)')
axarr[1, 1].set_ylabel('Validation accuracy')
# Fine-tune figure; hide x ticks for top plots and y ticks for right plots
# plt.setp([a.get_xticklabels() for a in axarr[0, :]], visible=False)
# plt.setp([a.get_yticklabels() for a in axarr[:, 1]], visible=False)

for axar in axarr:
  for ax in axar:
    ax.tick_params(axis='both', which='major', labelsize=14)

# plt.show()
plt.tight_layout()
plt.savefig('mltuner-accuracy.pdf')

==> figs/start-with-bad.py <==
#!/usr/bin/env python
# a bar plot with errorbars
import matplotlib as mpl
mpl.use('Agg')
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.patches as patches

import matplotlib
# Switch from Type 3 fonts to TrueType or Type 1
# matplotlib.rcParams['pdf.fonttype'] = 42
# matplotlib.rcParams['ps.fonttype'] = 42
matplotlib.rcParams['ps.useafm'] = True
matplotlib.rcParams['pdf.use14corefonts'] = True
matplotlib.rcParams['text.usetex'] = True

# Inception-BN
x00 = [
0              ,
0.2824222222   ,
0.5693055556   ,
0.8561027778   ,
1.1434972222   ,
1.4300666667   ,
1.7165305556   ,
2.0027888889   ,
2.2886027778   ,
2.5749472222   ,
2.8606138889   ,
3.1468916667   ,
3.433225       ,
3.7195305556   ,
4.0053083333   ,
4.2909194444   ,
4.5765861111   ,
4.8627527778   ,
5.148475       ,
5.434725       ,
5.7210305556   ,
6.007225       ,
6.2929472222   ,
6.5782527778   ,
6.8639472222   ,
7.1493916667   ,
7.4347805556   ,
7.7201972222   ,
8.0054194444   ,
8.2903916667   ,
8.5753638889   ,
8.8601694444   ,
9.1457527778   ,
9.4310027778   ,
9.7163638889   ,
10.0005861111  ,
10.2861416667  ,
10.5713916667  ,
10.8565027778  ,
11.141975      ,
11.4271694444  ,
11.711975      ,
11.9971972222  ,
12.2825305556  ,
12.5675583333  ,
12.8529472222  ,
15.5423916667  ,
15.7436416667  ,
16.0245861111  ,
16.3058638889  ,
16.5868638889  ,
16.8679194444  ,
17.1485027778  ,
17.4294194444  ,
27.260725      ,
27.5415305556  ,
27.8223638889  ,
28.1031972222  ,
28.383475      ,
28.6643083333  ,
28.9445861111  ,
29.2251416667  ,
29.5054194444  ,
29.7862527778  ,
30.0668083333  ,
30.3476416667  ,
30.6287527778  ,
30.9087527778  ,
31.1898638889  ,
31.4704194444  ,
46.7948638889

]

y00 = [
0               ,
0.296016        ,
0.422129        ,
0.463848        ,
0.48875         ,
0.508047        ,
0.523848        ,
0.532383        ,
0.535254        ,
0.545059        ,
0.547773        ,
0.552559        ,
0.557715        ,
0.560078        ,
0.565332        ,
0.568262        ,
0.57            ,
0.571699        ,
0.566426        ,
0.579434        ,
0.577207        ,
0.574922        ,
0.577832        ,
0.582637        ,
0.581191        ,
0.580352        ,
0.576465        ,
0.583418        ,
0.585039        ,
0.581914        ,
0.58293         ,
0.581074        ,
0.585352        ,
0.581719        ,
0.588516        ,
0.587539        ,
0.588242        ,
0.584238        ,
0.589727        ,
0.590996        ,
0.585273        ,
0.594473        ,
0.59043         ,
0.58707         ,
0.588516        ,
0.586738        ,
0.586738        ,
0.682695        ,
0.689727        ,
0.694102        ,
0.692285        ,
0.6925          ,
0.692891        ,
0.692773        ,
0.692773        ,
0.711816        ,
0.712109        ,
0.71248         ,
0.713301        ,
0.713086        ,
0.713809        ,
0.713066        ,
0.713496        ,
0.713301        ,
0.713984        ,
0.714375        ,
0.713809        ,
0.713535        ,
0.713262        ,
0.714258        ,
0.714258
]

x01 = [
0                  ,
0.2810638889       ,
0.5631305556       ,
0.8449916667       ,
1.1272277778       ,
1.4090333333       ,
1.6911916667       ,
1.9735027778       ,
2.255425           ,
2.5375388889       ,
2.8194444444       ,
3.1015833333       ,
3.3836944444       ,
3.6655833333       ,
3.9475555556       ,
4.2295833333       ,
4.5114444444       ,
4.7931388889       ,
5.0753055556       ,
5.3571944444       ,
5.63925            ,
5.9211944444       ,
6.2031666667       ,
6.4852222222       ,
6.7670277778       ,
7.6912777778       ,
7.9783888889       ,
8.3066388889       ,
8.6347777778       ,
8.9631666667       ,
9.2919722222       ,
10.1369444444      ,
10.3825            ,
10.6644166667      ,
10.9465555556      ,
11.2288333333      ,
11.5108611111      ,
11.7929722222      ,
12.0752222222      ,
13.7278611111      ,
13.9380555556      ,
14.2203055556      ,
14.5025            ,
14.7846666667      ,
15.0670277778      ,
15.3491944444      ,
15.63125           ,
15.9133888889      ,
16.1954722222      ,
16.4774722222      ,
16.7595277778      ,
17.0415833333      ,
29.6455555556

]

y01 = [
0            ,
0.271191     ,
0.391934     ,
0.429902     ,
0.453535     ,
0.467285     ,
0.486719     ,
0.49248      ,
0.493047     ,
0.491211     ,
0.514082     ,
0.505898     ,
0.511563     ,
0.516211     ,
0.52709      ,
0.520332     ,
0.522852     ,
0.524102     ,
0.529805     ,
0.522227     ,
0.531816     ,
0.525488     ,
0.526543     ,
0.530801     ,
0.529492     ,
0.529492     ,
0.640234     ,
0.638848     ,
0.63791      ,
0.635293     ,
0.63375      ,
0.63375      ,
0.675078     ,
0.674297     ,
0.675469     ,
0.669609     ,
0.672246     ,
0.668887     ,
0.669863     ,
0.669863     ,
0.704727     ,
0.706562     ,
0.707363     ,
0.706914     ,
0.709785     ,
0.708457     ,
0.708379     ,
0.709824     ,
0.709551     ,
0.707793     ,
0.708281     ,
0.707559     ,
0.707559

]

x02 = [
0                 ,
0.7406194444      ,
1.4806805556      ,
2.2211694444      ,
2.9630277778      ,
3.7045            ,
4.44375           ,
5.1854722222      ,
5.9255            ,
6.6669722222      ,
7.4081388889      ,
8.1504444444      ,
8.8905555556      ,
9.6309166667      ,
10.3729722222     ,
11.1147777778     ,
11.8537222222     ,
12.5946388889     ,
13.3364166667     ,
14.0776388889     ,
14.8199444444     ,
25.4009722222     ,
25.6829722222     ,
25.96475          ,
26.2466666667     ,
26.5284722222     ,
26.8105277778     ,
27.0926666667     ,
27.3749166667     ,
27.6568888889     ,
27.9388888889     ,
28.2208333333     ,
28.5025           ,
28.7844444444     ,
29.0658333333     ,
29.3477777778     ,
29.6294444444     ,
29.9113888889     ,
30.1925           ,
30.4727777778     ,
30.7533333333     ,
31.0336111111     ,
31.3147222222     ,
31.595            ,
31.875            ,
32.1552777778     ,
32.4372222222     ,
32.7188888889     ,
33.0008333333     ,
33.2830555556     ,
33.565            ,
51.3013888889     ,
51.5830555556     ,
51.8647222222     ,
52.1466666667     ,
52.4283333333     ,
52.71             ,
52.9922222222     ,
53.2738888889     ,
53.5555555556     ,
53.8372222222     ,
54.1191666667     ,
54.4011111111     ,
54.6830555556     ,
54.9647222222

]

y02 = [
0            ,
0.002773     ,
0.005313     ,
0.0075       ,
0.008535     ,
0.009727     ,
0.011133     ,
0.011875     ,
0.013262     ,
0.015059     ,
0.016289     ,
0.018145     ,
0.020234     ,
0.022012     ,
0.023066     ,
0.025059     ,
0.027266     ,
0.028457     ,
0.030801     ,
0.032285     ,
0.034336     ,
0.034336     ,
0.395313     ,
0.455781     ,
0.488301     ,
0.504844     ,
0.518047     ,
0.533379     ,
0.536699     ,
0.539707     ,
0.549551     ,
0.554238     ,
0.563926     ,
0.560312     ,
0.569922     ,
0.568945     ,
0.567676     ,
0.572891     ,
0.569414     ,
0.574395     ,
0.57791      ,
0.575273     ,
0.574375     ,
0.573379     ,
0.579375     ,
0.575781     ,
0.587715     ,
0.585391     ,
0.583516     ,
0.582773     ,
0.583848     ,
0.583848     ,
0.684395     ,
0.689141     ,
0.691914     ,
0.695        ,
0.696152     ,
0.696484     ,
0.696641     ,
0.698105     ,
0.700566     ,
0.699453     ,
0.699121     ,
0.699297     ,
0.699297

]


x10 = [
0            ,
0.324        ,
1.085        ,
1.819        ,
2.539        ,
3.262        ,
3.993        ,
4.706        ,
5.425        ,
6.135        ,
6.858        ,
7.558        ,
8.251        ,
8.968        ,
9.676        ,
10.375       ,
11.092       ,
11.797       ,
12.526       ,
13.247       ,
13.962       ,
14.674       ,
15.393       ,
16.151       ,
16.882       ,
17.613       ,
18.35        ,
19.061       ,
19.771       ,
20.511       ,
21.23        ,
21.933       ,
22.648       ,
23.384       ,
24.138       ,
24.86        ,
25.62        ,
26.382       ,
27.131       ,
27.89        ,
28.637       ,
29.391       ,
30.151       ,
30.891       ,
31.617       ,
32.359       ,
33.101       ,
33.833       ,
34.619       ,
35.34        ,
36.084       ,
36.828       ,
37.542       ,
38.256       ,
39.003       ,
39.751       ,
40.474       ,
41.182       ,
41.903       ,
42.621       ,
43.345       ,
44.055       ,
44.775       ,
45.513       ,
46.291       ,
47.053       ,
47.783       ,
48.511       ,
49.254       ,
49.978       ,
50.688       ,
51.418       ,
52.137       ,
52.875       ,
53.598       ,
54.327       ,
55.073       ,
55.813       ,
56.547       ,
57.278       ,
57.991       ,
58.719       ,
59.451       ,
60.154       ,
60.913       ,
61.672       ,
62.412       ,
63.183       ,
63.915       ,
64.689       ,
65.42        ,
66.202       ,
66.953       ,
67.671       ,
68.412       ,
69.147       ,
69.86        ,
70.594       ,
71.32        ,
72.055       ,
72.791       ,
73.511       ,
74.238       ,
74.962       ,
75.683       ,
76.412       ,
77.166       ,
77.902       ,
78.62        ,
79.345       ,
80.109       ,
80.839       ,
167.102      ,
167.611      ,
168.077      ,
168.534      ,
168.99       ,
169.445      ,
169.907      ,
170.366      ,
170.827      ,
171.284      ,
171.737      ,
172.193      ,
172.671      ,
173.12       ,
173.574      ,
174.026      ,
174.472      ,
174.918      ,
175.365      ,
175.858      ,
176.309      ,
176.765      ,
177.227      ,
177.678      ,
178.179      ,
178.658      ,
179.111      ,
179.564      ,
180.016      ,
180.47       ,
180.958      ,
181.412      ,
181.869      ,
182.328      ,
282.383
]

y10 = [
0.1          ,
0.392969     ,
0.441199     ,
0.501843     ,
0.539355     ,
0.523975     ,
0.56886      ,
0.585364     ,
0.631519     ,
0.616162     ,
0.640393     ,
0.639258     ,
0.595142     ,
0.672974     ,
0.663635     ,
0.671741     ,
0.683496     ,
0.701782     ,
0.691907     ,
0.690295     ,
0.711633     ,
0.713574     ,
0.69502      ,
0.713965     ,
0.723792     ,
0.707947     ,
0.682751     ,
0.721619     ,
0.730835     ,
0.727869     ,
0.724121     ,
0.731165     ,
0.720447     ,
0.710815     ,
0.735693     ,
0.736499     ,
0.723022     ,
0.736487     ,
0.741064     ,
0.735144     ,
0.745886     ,
0.736011     ,
0.739209     ,
0.731238     ,
0.75083      ,
0.749768     ,
0.748315     ,
0.741333     ,
0.747583     ,
0.753894     ,
0.750757     ,
0.74458      ,
0.740503     ,
0.740894     ,
0.754614     ,
0.757361     ,
0.734241     ,
0.744397     ,
0.744922     ,
0.747949     ,
0.751123     ,
0.753735     ,
0.753125     ,
0.754016     ,
0.750659     ,
0.753809     ,
0.760461     ,
0.750891     ,
0.756079     ,
0.75675      ,
0.7573       ,
0.736768     ,
0.753308     ,
0.751611     ,
0.754993     ,
0.756641     ,
0.750085     ,
0.753125     ,
0.749426     ,
0.754456     ,
0.757947     ,
0.747681     ,
0.76217      ,
0.749487     ,
0.752197     ,
0.757117     ,
0.753162     ,
0.76106      ,
0.749377     ,
0.754395     ,
0.739697     ,
0.75874      ,
0.762244     ,
0.758557     ,
0.751428     ,
0.753174     ,
0.755164     ,
0.761121     ,
0.751587     ,
0.756873     ,
0.757886     ,
0.751294     ,
0.760938     ,
0.754358     ,
0.761499     ,
0.752161     ,
0.748975     ,
0.743396     ,
0.754199     ,
0.747864     ,
0.758472     ,
0.752075     ,
0.752075     ,
0.765906     ,
0.764917     ,
0.765735     ,
0.764771     ,
0.764844     ,
0.764807     ,
0.764478     ,
0.76427      ,
0.764539     ,
0.764331     ,
0.764636     ,
0.764514     ,
0.76394      ,
0.76637      ,
0.764929     ,
0.763513     ,
0.763147     ,
0.764331     ,
0.764417     ,
0.764038     ,
0.764209     ,
0.76344      ,
0.763538     ,
0.763647     ,
0.764697     ,
0.764148     ,
0.763562     ,
0.763953     ,
0.763928     ,
0.763635     ,
0.763184     ,
0.763867     ,
0.762866     ,
0.762866
]

x11 = [
0           ,
0.773164    ,
1.42385     ,
2.06252     ,
2.70526     ,
3.35322     ,
4.00364     ,
4.64982     ,
5.29804     ,
5.94925     ,
6.60182     ,
7.24771     ,
7.88795     ,
8.53219     ,
9.17279     ,
9.8168      ,
10.4609     ,
11.1062     ,
11.7406     ,
12.3786     ,
13.0269     ,
13.6703     ,
14.3137     ,
14.9546     ,
15.6015     ,
16.2438     ,
16.8855     ,
17.5341     ,
18.1777     ,
18.8389     ,
19.4994     ,
20.1461     ,
20.796      ,
21.4415     ,
22.0841     ,
22.7332     ,
23.3806     ,
24.0208     ,
24.664      ,
25.3061     ,
25.9472     ,
26.5944     ,
27.2735     ,
27.9146     ,
28.5496     ,
29.1838     ,
29.8172     ,
30.4472     ,
31.0807     ,
31.7227     ,
32.3544     ,
32.9861     ,
33.6196     ,
34.2559     ,
34.9223     ,
35.5919     ,
36.2435     ,
36.9127     ,
37.5701     ,
38.2412     ,
38.894      ,
39.5379     ,
40.1828     ,
40.8227     ,
41.4981     ,
42.1395     ,
42.7756     ,
43.4178     ,
44.0642     ,
44.7045     ,
45.3502     ,
46.0034     ,
46.6567     ,
47.2935     ,
47.9385     ,
48.5879     ,
49.2366     ,
49.8782     ,
50.5284     ,
51.1716     ,
51.8159     ,
52.4574     ,
53.0923     ,
53.7376     ,
54.3704     ,
55.0043     ,
55.6462     ,
56.3008     ,
56.9452     ,
57.5896     ,
58.2528     ,
58.9032     ,
59.5324     ,
60.1648     ,
60.7944     ,
61.4372     ,
62.0789     ,
62.7188     ,
63.3595     ,
63.9849     ,
64.697      ,
65.3384     ,
65.9687     ,
66.6106     ,
67.2355     ,
67.8738     ,
68.5072     ,
69.1439     ,
69.7844     ,
70.4185     ,
71.0399     ,
71.6771     ,
72.319      ,
72.9583     ,
73.6079     ,
74.2534     ,
74.9019     ,
75.5395     ,
76.1807     ,
76.8194     ,
77.4515     ,
78.0928     ,
78.7664     ,
79.4158     ,
80.0638     ,
80.7161     ,
81.3694     ,
82.0122     ,
82.6621     ,
83.3105     ,
83.9619     ,
84.6112     ,
85.2568     ,
85.9048     ,
86.5549     ,
87.2047     ,
87.8538     ,
88.4904     ,
89.1538     ,
89.8253     ,
90.4937     ,
91.1646     ,
91.8323     ,
92.4954     ,
93.1465     ,
93.7893     ,
94.4385     ,
95.108      ,
95.7569     ,
96.4327     ,
97.1002     ,
97.7529     ,
98.3969     ,
99.0319     ,
99.6981     ,
100.353     ,
101.016     ,
101.673     ,
102.332     ,
102.999     ,
103.665     ,
104.338     ,
104.983     ,
105.657     ,
237.993     ,
238.496     ,
238.954     ,
239.4       ,
239.847     ,
240.296     ,
240.749     ,
241.201     ,
241.652     ,
242.107     ,
242.56      ,
243.045     ,
243.498     ,
243.949     ,
244.399     ,
244.852     ,
245.308     ,
245.757     ,
246.206     ,
246.656     ,
247.13      ,
247.583     ,
248.05      ,
248.502     ,
248.949     ,
249.408     ,
437.989

]

y11 = [
0.1            ,
0.178357     ,
0.32583      ,
0.364746     ,
0.371912     ,
0.404321     ,
0.473901     ,
0.464575     ,
0.486609     ,
0.508813     ,
0.504846     ,
0.52959      ,
0.53064      ,
0.506042     ,
0.534558     ,
0.565735     ,
0.551538     ,
0.543262     ,
0.587341     ,
0.597571     ,
0.608557     ,
0.577856     ,
0.609888     ,
0.620068     ,
0.59054      ,
0.619006     ,
0.630542     ,
0.620288     ,
0.6255       ,
0.632971     ,
0.631482     ,
0.638306     ,
0.645325     ,
0.653003     ,
0.647363     ,
0.636865     ,
0.66532      ,
0.665564     ,
0.679333     ,
0.658484     ,
0.66991      ,
0.688623     ,
0.664783     ,
0.673547     ,
0.669714     ,
0.691785     ,
0.701086     ,
0.690686     ,
0.6901       ,
0.694873     ,
0.695935     ,
0.69624      ,
0.676453     ,
0.714868     ,
0.701343     ,
0.703943     ,
0.690552     ,
0.709534     ,
0.703809     ,
0.712646     ,
0.697778     ,
0.693994     ,
0.717676     ,
0.698413     ,
0.691638     ,
0.705505     ,
0.704224     ,
0.712866     ,
0.688489     ,
0.714075     ,
0.701514     ,
0.71969      ,
0.721301     ,
0.689075     ,
0.721106     ,
0.708789     ,
0.70282      ,
0.715942     ,
0.724792     ,
0.71499      ,
0.717114     ,
0.73186      ,
0.705823     ,
0.708069     ,
0.72699      ,
0.720825     ,
0.722473     ,
0.714905     ,
0.720264     ,
0.727039     ,
0.725757     ,
0.733496     ,
0.712671     ,
0.719556     ,
0.72356      ,
0.720679     ,
0.720874     ,
0.715002     ,
0.732971     ,
0.724951     ,
0.71803      ,
0.724316     ,
0.722021     ,
0.716321     ,
0.722034     ,
0.734729     ,
0.729895     ,
0.736218     ,
0.723999     ,
0.728564     ,
0.726904     ,
0.724829     ,
0.736523     ,
0.715576     ,
0.709717     ,
0.731372     ,
0.728503     ,
0.721338     ,
0.731116     ,
0.734717     ,
0.721558     ,
0.718518     ,
0.73075      ,
0.729907     ,
0.73689      ,
0.732593     ,
0.731714     ,
0.735266     ,
0.73645      ,
0.738586     ,
0.737341     ,
0.735229     ,
0.724353     ,
0.731506     ,
0.739221     ,
0.740369     ,
0.731433     ,
0.713025     ,
0.730847     ,
0.730981     ,
0.722668     ,
0.730249     ,
0.739453     ,
0.734424     ,
0.745679     ,
0.719727     ,
0.729309     ,
0.736414     ,
0.741785     ,
0.731445     ,
0.734607     ,
0.742505     ,
0.725647     ,
0.723059     ,
0.735034     ,
0.735315     ,
0.737769     ,
0.733228     ,
0.741528     ,
0.729736     ,
0.732483     ,
0.740173     ,
0.7396       ,
0.742053     ,
0.742053     ,
0.75321      ,
0.752454     ,
0.753467     ,
0.753711     ,
0.752246     ,
0.754333     ,
0.752966     ,
0.75387      ,
0.753931     ,
0.753467     ,
0.753125     ,
0.753271     ,
0.753296     ,
0.752905     ,
0.752319     ,
0.753772     ,
0.753186     ,
0.753394     ,
0.753223     ,
0.753137     ,
0.753467     ,
0.752295     ,
0.752295     ,
0.752991     ,
0.752966     ,
0.752966

]

x12 = [
0            ,
4.40538      ,
8.72892      ,
13.007       ,
17.3397      ,
21.5096      ,
25.7228      ,
29.8513      ,
33.9915      ,
37.9953      ,
42.2068      ,
46.3805      ,
50.5089      ,
54.6142      ,
58.832       ,
63.1772      ,
67.394       ,
71.4703      ,
75.641       ,
79.8712      ,
84.0603      ,
88.1069      ,
92.1068      ,
96.093       ,
100.084      ,
104.052      ,
108.216      ,
112.354      ,
116.319      ,
120.173      ,
123.889      ,
127.987      ,
132.064      ,
136.071      ,
140.081      ,
144.062      ,
147.956      ,
152.026      ,
156.11       ,
160.221      ,
164.411      ,
168.543      ,
172.616      ,
176.677      ,
180.776      ,
184.92       ,
189.176      ,
193.312      ,
197.393      ,
201.365      ,
205.193      ,
209.099      ,
213.134      ,
217.16       ,
221.085      ,
225.113      ,
229.349      ,
233.633      ,
237.788      ,
242.008      ,
246.087      ,
250.127      ,
254.092      ,
258.184      ,
262.243      ,
266.228      ,
270.269      ,
274.341      ,
278.414      ,
282.461      ,
286.524      ,
290.59       ,
294.664      ,
298.837      ,
303.068      ,
307.258      ,
311.406      ,
315.648      ,
319.903      ,
323.856      ,
327.713      ,
331.75       ,
335.668      ,
339.747      ,
343.625      ,
347.61       ,
351.654      ,
355.737      ,
359.801      ,
364.073      ,
368.207      ,
372.368      ,
376.606      ,
380.686      ,
384.777      ,
389.052      ,
393.458      ,
397.74       ,
401.958      ,
406.097      ,
410.268      ,
414.371      ,
418.39       ,
422.558      ,
426.591      ,
430.618      ,
434.649      ,
438.793      ,
442.928      ,
446.989      ,
451.196      ,
455.244      ,
459.149      ,
463.325      ,
467.566      ,
471.688      ,
598.943      ,
599.454      ,
599.941      ,
600.428      ,
600.915      ,
601.406      ,
601.892      ,
602.374      ,
602.856      ,
603.359      ,
603.846      ,
604.329      ,
604.811      ,
605.295      ,
605.779      ,
606.277      ,
606.777      ,
607.268      ,
607.795      ,
608.277      ,
608.765      ,
609.259      ,
609.743      ,
750.812

]

y12 = [
0.1            ,
0.40791      ,
0.472424     ,
0.502148     ,
0.533838     ,
0.543701     ,
0.581592     ,
0.601306     ,
0.630103     ,
0.612805     ,
0.641309     ,
0.648303     ,
0.671375     ,
0.64718      ,
0.678125     ,
0.674451     ,
0.684656     ,
0.695227     ,
0.681384     ,
0.695105     ,
0.697498     ,
0.709668     ,
0.714368     ,
0.707312     ,
0.711658     ,
0.704688     ,
0.716699     ,
0.719043     ,
0.724902     ,
0.727612     ,
0.726685     ,
0.729053     ,
0.728247     ,
0.728516     ,
0.727136     ,
0.740479     ,
0.728894     ,
0.737427     ,
0.737915     ,
0.735327     ,
0.73855      ,
0.740222     ,
0.744775     ,
0.741492     ,
0.747656     ,
0.736731     ,
0.744312     ,
0.737366     ,
0.74884      ,
0.749146     ,
0.746045     ,
0.754028     ,
0.747302     ,
0.742432     ,
0.749841     ,
0.744189     ,
0.747998     ,
0.748938     ,
0.748206     ,
0.750098     ,
0.748083     ,
0.752576     ,
0.756909     ,
0.754553     ,
0.761035     ,
0.756885     ,
0.751941     ,
0.760217     ,
0.759241     ,
0.754785     ,
0.761365     ,
0.760828     ,
0.756787     ,
0.757178     ,
0.758691     ,
0.763647     ,
0.756775     ,
0.765271     ,
0.760913     ,
0.76145      ,
0.760657     ,
0.767896     ,
0.760327     ,
0.749426     ,
0.760205     ,
0.761621     ,
0.761438     ,
0.762439     ,
0.756323     ,
0.762012     ,
0.764124     ,
0.766235     ,
0.767676     ,
0.761963     ,
0.748865     ,
0.749512     ,
0.770398     ,
0.759314     ,
0.762451     ,
0.759863     ,
0.764722     ,
0.746716     ,
0.757397     ,
0.767651     ,
0.762012     ,
0.756787     ,
0.763428     ,
0.762671     ,
0.767639     ,
0.760071     ,
0.755603     ,
0.765723     ,
0.766931     ,
0.763831     ,
0.763745     ,
0.766235     ,
0.766235     ,
0.774182     ,
0.775366     ,
0.776563     ,
0.77428      ,
0.774365     ,
0.775317     ,
0.775769     ,
0.774988     ,
0.774451     ,
0.775183     ,
0.773523     ,
0.774402     ,
0.775879     ,
0.773633     ,
0.773718     ,
0.773865     ,
0.774731     ,
0.77417      ,
0.774402     ,
0.773779     ,
0.774561     ,
0.775024     ,
0.775024

]

x13 = [
0           ,
0.596109    ,
1.07459     ,
1.55749     ,
2.00213     ,
2.4577      ,
2.90526     ,
3.35086     ,
3.80177     ,
4.2596      ,
4.70814     ,
5.16479     ,
5.62535     ,
6.08589     ,
6.54408     ,
6.98881     ,
7.43516     ,
7.93136     ,
8.39778     ,
8.86932     ,
9.31924     ,
9.76778     ,
10.2216     ,
10.672      ,
11.159      ,
11.6068     ,
12.0565     ,
12.5245     ,
12.9942     ,
13.4683     ,
13.9388     ,
14.4041     ,
14.874      ,
15.3417     ,
15.7957     ,
16.2454     ,
16.6865     ,
17.1416     ,
17.5969     ,
18.0491     ,
18.4997     ,
18.9602     ,
19.415      ,
19.8619     ,
20.3408     ,
20.7942     ,
21.2404     ,
21.6895     ,
22.1393     ,
22.591      ,
23.06       ,
23.5186     ,
23.9693     ,
24.4406     ,
24.8888     ,
25.3402     ,
25.784      ,
26.2346     ,
26.679      ,
27.1436     ,
27.5967     ,
28.0506     ,
28.5017     ,
28.9563     ,
29.409      ,
29.8639     ,
30.368      ,
30.8197     ,
31.2761     ,
31.7294     ,
32.1773     ,
32.6269     ,
33.0815     ,
33.5274     ,
33.9756     ,
34.4239     ,
34.8833     ,
35.3295     ,
35.7845     ,
36.2564     ,
36.7335     ,
37.2072     ,
37.6865     ,
38.1368     ,
38.5878     ,
39.0429     ,
39.4948     ,
39.9437     ,
40.3928     ,
40.8466     ,
41.2998     ,
41.7512     ,
42.2119     ,
42.6673     ,
43.1355     ,
43.593      ,
44.0516     ,
44.5048     ,
44.9715     ,
45.448      ,
45.9227     ,
46.3965     ,
46.8565     ,
47.3065     ,
47.7793     ,
48.2573     ,
48.7299     ,
49.205      ,
49.6673     ,
50.1417     ,
50.6173     ,
51.0889     ,
51.5647     ,
52.0388     ,
52.4957     ,
52.9441     ,
53.4016     ,
53.8793     ,
54.3517     ,
54.8363     ,
55.2963     ,
55.7535     ,
56.2057     ,
56.6596     ,
57.1133     ,
57.5687     ,
58.027      ,
58.4833     ,
58.9381     ,
59.3926     ,
59.8488     ,
60.3113     ,
60.7646     ,
61.2474     ,
61.7203     ,
62.2003     ,
62.677      ,
63.1362     ,
63.5952     ,
64.0414     ,
64.4921     ,
64.9563     ,
65.4346     ,
65.8912     ,
66.3482     ,
66.7991     ,
67.281      ,
67.7527     ,
68.2222     ,
68.6796     ,
69.132      ,
69.5915     ,
70.0415     ,
70.4903     ,
70.9509     ,
71.4087     ,
71.8691     ,
72.3494     ,
72.8361     ,
73.2982     ,
73.7665     ,
74.2217     ,
74.6788     ,
75.1351     ,
75.5906     ,
76.0494     ,
76.5081     ,
76.9862     ,
77.4551     ,
77.9357     ,
78.3955     ,
78.849      ,
79.3035     ,
79.7648     ,
80.2213     ,
80.6834     ,
81.1451     ,
81.6066     ,
82.074      ,
82.5366     ,
83.0046     ,
83.4925     ,
83.9898     ,
84.4585     ,
84.9303     ,
85.4083     ,
85.8878     ,
86.3579     ,
86.8316     ,
87.3116     ,
87.7883     ,
88.2633     ,
88.734      ,
89.2131     ,
89.6897     ,
90.1677     ,
90.6448     ,
91.1185     ,
91.5923     ,
92.0653     ,
92.5456     ,
93.0293     ,
93.5132     ,
93.9875     ,
94.4674     ,
94.9542     ,
200.415     ,
200.91      ,
201.365     ,
201.818     ,
202.266     ,
202.717     ,
203.181     ,
203.633     ,
204.089     ,
204.587     ,
205.042     ,
205.497     ,
205.958     ,
206.412     ,
206.868     ,
207.313     ,
207.766     ,
208.236     ,
208.689     ,
209.144     ,
209.597     ,
210.042     ,
210.5       ,
210.951     ,
211.434     ,
211.9       ,
212.355     ,
212.81      ,
213.26      ,
213.72      ,
214.172     ,
214.623     ,
215.078     ,
215.53      ,
215.982     ,
216.433     ,
216.881     ,
217.336     ,
217.791     ,
218.244     ,
218.697     ,
219.16      ,
219.607     ,
220.096     ,
220.546     ,
221.001     ,
221.461     ,
221.931     ,
222.388     ,
222.84      ,
223.294     ,
223.75      ,
224.211     ,
224.665     ,
225.126     ,
225.583     ,
226.036     ,
226.491     ,
226.94      ,
227.392     ,
227.856     ,
228.315     ,
228.771     ,
229.232     ,
229.692     ,
230.149     ,
230.625     ,
231.106     ,
231.585     ,
232.068     ,
232.549     ,
233.034     ,
233.503     ,
233.957     ,
234.425     ,
234.887     ,
235.365     ,
235.819     ,
236.28      ,
236.767     ,
237.228     ,
237.709     ,
238.195     ,
238.687     ,
239.189     ,
239.691     ,
240.188     ,
240.686     ,
241.183     ,
241.682     ,
242.203     ,
242.696     ,
243.167     ,
243.66      ,
244.145     ,
244.64      ,
245.118     ,
245.592     ,
246.071     ,
246.558     ,
247.034     ,
247.51      ,
247.991     ,
248.471     ,
248.949     ,
249.433     ,
249.939     ,
250.443     ,
250.928     ,
251.426     ,
251.909     ,
252.386     ,
252.863     ,
253.339     ,
253.821     ,
254.29      ,
254.797     ,
255.285     ,
255.761     ,
256.243     ,
256.724     ,
257.198     ,
257.669     ,
258.14      ,
258.626     ,
259.117     ,
259.592     ,
260.071     ,
260.583     ,
261.061     ,
261.542     ,
262.025     ,
262.508     ,
262.989     ,
263.473     ,
263.95      ,
264.434     ,
378.839     ,
379.324     ,
379.771     ,
380.222     ,
380.671     ,
381.124     ,
381.584     ,
382.045     ,
382.52      ,
382.974     ,
383.426     ,
383.878     ,
384.326     ,
384.777     ,
385.229     ,
385.689     ,
386.143     ,
386.6       ,
387.058     ,
387.515     ,
387.974     ,
388.453     ,
388.932     ,
389.385     ,
389.843     ,
390.293     ,
390.747     ,
391.196     ,
391.663     ,
392.12      ,
392.571     ,
393.019     ,
393.478     ,
393.931     ,
394.384     ,
394.828     ,
395.292     ,
395.749     ,
396.233     ,
396.71      ,
397.174     ,
397.626     ,
398.081     ,
398.534     ,
398.98      ,
399.439     ,
399.896     ,
400.351     ,
400.807     ,
401.27      ,
401.722     ,
402.2       ,
402.666     ,
403.123     ,
403.581     ,
404.04      ,
404.489     ,
404.943     ,
405.435     ,
405.891     ,
406.346     ,
406.802     ,
407.252     ,
407.735     ,
408.19      ,
408.645     ,
530.823

]

y13 = [
0.1           ,
0.154309    ,
0.105688    ,
0.203931    ,
0.202051    ,
0.223962    ,
0.234253    ,
0.248499    ,
0.263074    ,
0.248669    ,
0.260205    ,
0.275928    ,
0.173645    ,
0.239319    ,
0.16521     ,
0.182849    ,
0.222522    ,
0.223767    ,
0.287268    ,
0.327637    ,
0.302686    ,
0.286646    ,
0.342578    ,
0.359436    ,
0.339136    ,
0.348145    ,
0.363623    ,
0.356445    ,
0.383276    ,
0.347644    ,
0.408862    ,
0.321716    ,
0.378528    ,
0.403577    ,
0.397192    ,
0.390747    ,
0.329614    ,
0.394788    ,
0.433667    ,
0.428516    ,
0.449634    ,
0.436841    ,
0.424902    ,
0.358179    ,
0.39624     ,
0.463135    ,
0.438086    ,
0.422803    ,
0.421033    ,
0.445032    ,
0.429395    ,
0.464233    ,
0.441675    ,
0.468579    ,
0.43075     ,
0.452539    ,
0.476379    ,
0.473132    ,
0.464062    ,
0.463623    ,
0.436206    ,
0.48407     ,
0.475366    ,
0.501611    ,
0.510693    ,
0.398962    ,
0.487915    ,
0.451367    ,
0.487891    ,
0.49137     ,
0.470178    ,
0.480884    ,
0.522693    ,
0.484131    ,
0.50188     ,
0.493884    ,
0.509827    ,
0.495081    ,
0.490186    ,
0.503809    ,
0.502295    ,
0.526282    ,
0.502258    ,
0.514172    ,
0.487317    ,
0.519434    ,
0.500745    ,
0.528467    ,
0.544238    ,
0.465503    ,
0.553088    ,
0.529041    ,
0.513843    ,
0.558508    ,
0.536414    ,
0.541211    ,
0.536707    ,
0.490662    ,
0.54043     ,
0.529297    ,
0.560486    ,
0.477954    ,
0.495117    ,
0.555835    ,
0.558276    ,
0.544788    ,
0.532996    ,
0.51637     ,
0.550647    ,
0.543835    ,
0.538477    ,
0.532288    ,
0.573376    ,
0.527734    ,
0.564771    ,
0.500525    ,
0.565381    ,
0.555957    ,
0.522998    ,
0.570105    ,
0.566565    ,
0.577771    ,
0.520911    ,
0.553442    ,
0.525159    ,
0.563013    ,
0.573572    ,
0.54082     ,
0.554443    ,
0.584741    ,
0.540942    ,
0.522778    ,
0.546558    ,
0.583826    ,
0.562817    ,
0.568005    ,
0.530212    ,
0.539929    ,
0.588855    ,
0.559741    ,
0.569885    ,
0.576843    ,
0.549976    ,
0.560352    ,
0.603101    ,
0.569092    ,
0.569055    ,
0.593774    ,
0.524622    ,
0.538513    ,
0.593433    ,
0.577161    ,
0.593372    ,
0.579749    ,
0.57207     ,
0.55083     ,
0.584277    ,
0.583105    ,
0.582629    ,
0.566211    ,
0.609033    ,
0.590283    ,
0.613428    ,
0.55282     ,
0.600964    ,
0.588574    ,
0.547559    ,
0.629919    ,
0.583557    ,
0.572681    ,
0.578088    ,
0.594189    ,
0.606262    ,
0.581079    ,
0.605212    ,
0.590918    ,
0.620422    ,
0.59729     ,
0.586108    ,
0.586414    ,
0.6073      ,
0.631165    ,
0.634692    ,
0.622607    ,
0.646802    ,
0.648999    ,
0.655078    ,
0.640649    ,
0.626563    ,
0.645007    ,
0.65144     ,
0.641235    ,
0.633032    ,
0.647546    ,
0.647437    ,
0.654285    ,
0.647546    ,
0.648828    ,
0.642212    ,
0.610986    ,
0.645056    ,
0.650781    ,
0.643042    ,
0.630212    ,
0.642334    ,
0.646008    ,
0.646008    ,
0.669373    ,
0.671436    ,
0.675122    ,
0.673523    ,
0.674609    ,
0.675183    ,
0.678821    ,
0.674585    ,
0.678296    ,
0.678796    ,
0.680237    ,
0.677466    ,
0.673413    ,
0.679126    ,
0.680945    ,
0.676208    ,
0.67998     ,
0.678333    ,
0.680127    ,
0.685669    ,
0.677869    ,
0.68064     ,
0.678003    ,
0.682898    ,
0.669885    ,
0.675635    ,
0.671375    ,
0.682239    ,
0.682642    ,
0.686963    ,
0.681311    ,
0.690369    ,
0.682886    ,
0.686243    ,
0.681372    ,
0.690649    ,
0.693652    ,
0.680676    ,
0.686597    ,
0.687891    ,
0.678796    ,
0.693347    ,
0.677649    ,
0.679626    ,
0.694983    ,
0.670276    ,
0.687024    ,
0.686536    ,
0.68844     ,
0.681763    ,
0.686084    ,
0.685254    ,
0.69458     ,
0.677063    ,
0.693555    ,
0.687598    ,
0.684717    ,
0.691125    ,
0.696924    ,
0.684521    ,
0.693091    ,
0.688037    ,
0.680396    ,
0.696313    ,
0.6922      ,
0.694653    ,
0.690662    ,
0.678748    ,
0.696167    ,
0.701001    ,
0.691895    ,
0.691101    ,
0.68009     ,
0.689404    ,
0.695996    ,
0.693298    ,
0.690527    ,
0.690588    ,
0.693005    ,
0.68313     ,
0.693848    ,
0.700842    ,
0.707983    ,
0.704724    ,
0.705823    ,
0.702979    ,
0.702173    ,
0.704736    ,
0.706934    ,
0.703931    ,
0.707312    ,
0.707275    ,
0.708325    ,
0.703589    ,
0.707812    ,
0.705249    ,
0.708557    ,
0.706055    ,
0.710938    ,
0.704358    ,
0.705017    ,
0.710291    ,
0.710608    ,
0.713208    ,
0.711353    ,
0.708423    ,
0.711182    ,
0.710461    ,
0.713428    ,
0.713367    ,
0.714355    ,
0.711499    ,
0.710779    ,
0.711829    ,
0.712793    ,
0.713623    ,
0.715942    ,
0.715515    ,
0.710254    ,
0.700415    ,
0.701636    ,
0.693945    ,
0.696375    ,
0.698694    ,
0.697644    ,
0.693323    ,
0.709961    ,
0.697595    ,
0.691809    ,
0.708289    ,
0.696082    ,
0.712463    ,
0.705054    ,
0.697913    ,
0.703369    ,
0.699866    ,
0.699866    ,
0.718188    ,
0.718152    ,
0.719116    ,
0.718799    ,
0.719812    ,
0.719165    ,
0.720178    ,
0.719702    ,
0.72135     ,
0.72135     ,
0.720557    ,
0.719531    ,
0.718628    ,
0.720593    ,
0.72074     ,
0.720227    ,
0.720459    ,
0.71908     ,
0.720203    ,
0.721228    ,
0.72002     ,
0.721216    ,
0.721008    ,
0.722009    ,
0.721948    ,
0.721094    ,
0.720056    ,
0.722119    ,
0.722021    ,
0.720142    ,
0.722144    ,
0.721765    ,
0.722351    ,
0.720923    ,
0.722119    ,
0.721704    ,
0.721814    ,
0.721326    ,
0.721472    ,
0.721216    ,
0.722668    ,
0.724268    ,
0.721753    ,
0.721924    ,
0.722888    ,
0.724365    ,
0.723352    ,
0.723047    ,
0.724048    ,
0.723401    ,
0.724158    ,
0.724109    ,
0.722974    ,
0.723145    ,
0.722754    ,
0.722266    ,
0.72229     ,
0.723633    ,
0.723047    ,
0.723926    ,
0.723767    ,
0.722205    ,
0.724036    ,
0.723743    ,
0.724158    ,
0.724158

]

x14 = [
0          ,
1.48491    ,
2.83301    ,
4.18415    ,
5.51612    ,
6.85138    ,
8.16169    ,
9.49584    ,
10.8413    ,
12.1607    ,
13.4582    ,
14.7764    ,
16.1264    ,
17.3961    ,
18.5955    ,
19.8031    ,
21.0321    ,
22.2807    ,
23.5645    ,
24.8505    ,
26.1676    ,
27.4124    ,
28.6539    ,
29.8791    ,
31.0713    ,
32.3661    ,
33.6635    ,
34.9508    ,
36.2538    ,
37.5172    ,
38.7952    ,
40.0756    ,
41.342     ,
42.6074    ,
43.9197    ,
45.2114    ,
46.5204    ,
47.6767    ,
48.9228    ,
50.1634    ,
51.448     ,
52.7431    ,
54.0218    ,
55.3135    ,
56.5969    ,
57.8938    ,
59.1549    ,
60.4497    ,
61.7498    ,
63.0134    ,
64.303     ,
65.6167    ,
66.9298    ,
68.1919    ,
69.5153    ,
196.965    ,
197.457    ,
197.934    ,
198.393    ,
198.856    ,
199.315    ,
199.778    ,
200.228    ,
200.674    ,
201.131    ,
201.583    ,
202.041    ,
202.496    ,
202.951    ,
203.41     ,
203.866    ,
204.318    ,
204.772    ,
205.224    ,
205.676    ,
206.142    ,
206.599    ,
207.047    ,
207.53     ,
347.324

]

y14 = [
0.1           ,
0.441809    ,
0.48783     ,
0.544373    ,
0.594788    ,
0.590771    ,
0.611047    ,
0.635071    ,
0.676318    ,
0.638708    ,
0.690173    ,
0.669482    ,
0.68833     ,
0.698584    ,
0.705847    ,
0.707617    ,
0.706055    ,
0.723352    ,
0.716003    ,
0.731702    ,
0.728027    ,
0.738074    ,
0.731653    ,
0.73197     ,
0.735559    ,
0.72699     ,
0.70304     ,
0.744324    ,
0.744055    ,
0.744702    ,
0.738208    ,
0.744434    ,
0.745935    ,
0.714661    ,
0.744043    ,
0.758606    ,
0.742932    ,
0.741907    ,
0.748706    ,
0.750903    ,
0.739819    ,
0.748804    ,
0.742102    ,
0.752039    ,
0.741809    ,
0.755835    ,
0.752344    ,
0.743726    ,
0.746033    ,
0.731421    ,
0.702502    ,
0.7552      ,
0.751855    ,
0.742322    ,
0.751709    ,
0.751709    ,
0.764966    ,
0.763171    ,
0.764075    ,
0.765503    ,
0.762268    ,
0.762549    ,
0.765381    ,
0.764429    ,
0.763867    ,
0.764709    ,
0.76521     ,
0.763696    ,
0.763733    ,
0.764709    ,
0.764917    ,
0.765442    ,
0.764062    ,
0.764905    ,
0.765247    ,
0.762476    ,
0.764172    ,
0.762524    ,
0.763586    ,
0.763586

]

f, axarr = plt.subplots(1, 2, figsize=(6, 2.5))
axarr[0].plot(x01, y01, '-b', markersize=3)
axarr[0].plot(x00, y00, '-r', markersize=3)
axarr[0].plot(x02, y02, '-g', markersize=3)
axarr[0].plot(x01[-1], y01[-1], 'bx', markersize=10, markeredgewidth=3)
axarr[0].plot(x00[-1], y00[-1], 'rx', markersize=10, markeredgewidth=3)
axarr[0].set_title('Inception-BN on ILSVRC12', fontsize=13)
axarr[0].set_xlim(xmin=0)
axarr[0].set_xlim(xmax=55)
axarr[0].set_xticks([0, 10, 20, 30, 40, 50])
axarr[0].set_yticks([0, 0.2, 0.4, 0.6, 0.8, 1])
axarr[0].set_xlabel('Time (hours)')
axarr[0].set_ylabel('Validation accuracy')
axarr[0].grid()
axarr[1].plot(x14, y14, '-m', markersize=3)
axarr[1].plot(x13, y13, '-c', markersize=3)
axarr[1].plot(x12, y12, '-g', markersize=3)
axarr[1].plot(x11, y11, '-b', markersize=3)
axarr[1].plot(x10, y10, '-r', markersize=3)
axarr[1].plot(x14[-1], y14[-1], 'mx', markersize=10, markeredgewidth=3)
axarr[1].plot(x13[-1], y13[-1], 'cx', markersize=10, markeredgewidth=3)
axarr[1].plot(x12[-1], y12[-1], 'gx', markersize=10, markeredgewidth=3)
axarr[1].plot(x11[-1], y11[-1], 'bx', markersize=10, markeredgewidth=3)
axarr[1].plot(x10[-1], y10[-1], 'rx', markersize=10, markeredgewidth=3)
axarr[1].set_title('AlexNet on Cifar10', fontsize=13)
axarr[1].set_xlim(xmin=0)
axarr[1].set_xticks([0, 200, 400, 600, 800])
axarr[1].set_yticks([0, 0.2, 0.4, 0.6, 0.8, 1])
axarr[1].set_xlabel('Time (seconds)')
axarr[1].set_ylabel('Validation accuracy')
axarr[1].grid()

for ax in axarr:
  ax.tick_params(axis='both', which='major', labelsize=14)

plt.tight_layout()
plt.savefig('start-with-bad.pdf')

==> figs/variance-test.py <==
#!/usr/bin/env python
# a bar plot with errorbars
import matplotlib as mpl
mpl.use('Agg')
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.patches as patches

import matplotlib
# Switch from Type 3 fonts to TrueType or Type 1
# matplotlib.rcParams['pdf.fonttype'] = 42
# matplotlib.rcParams['ps.fonttype'] = 42
matplotlib.rcParams['ps.useafm'] = True
matplotlib.rcParams['pdf.use14corefonts'] = True
matplotlib.rcParams['text.usetex'] = True

x00 = [
0            ,
0.60095      ,
1.07918      ,
1.56891      ,
2.07471      ,
2.58175      ,
3.07568      ,
3.56661      ,
4.07761      ,
4.56452      ,
5.05193      ,
5.56578      ,
6.07104      ,
6.57641      ,
7.06514      ,
7.55088      ,
8.03379      ,
8.52381      ,
9.01084      ,
9.51986      ,
10.0222      ,
10.5011      ,
11.0108      ,
11.5013      ,
11.9865      ,
12.4976      ,
12.9822      ,
13.4761      ,
13.9687      ,
14.4527      ,
14.9385      ,
15.422       ,
15.9024      ,
16.3934      ,
16.8747      ,
17.3589      ,
17.8364      ,
18.3238      ,
18.8137      ,
19.295       ,
19.8066      ,
20.3135      ,
20.8004      ,
21.2921      ,
21.8349      ,
22.3517      ,
22.859       ,
23.3366      ,
23.8124      ,
24.3018      ,
24.7866      ,
25.2758      ,
25.7646      ,
26.2563      ,
26.7872      ,
27.2764      ,
27.8131      ,
28.2968      ,
28.7821      ,
29.263       ,
29.7486      ,
30.2313      ,
30.7407      ,
31.237       ,
31.7516      ,
32.2371      ,
32.7155      ,
33.2025      ,
33.691       ,
34.1712      ,
34.6563      ,
35.1858      ,
35.6987      ,
36.2127      ,
36.6929      ,
37.1801      ,
37.6635      ,
38.161       ,
38.6396      ,
39.1217      ,
39.6233      ,
40.1313      ,
40.6269      ,
41.114       ,
41.6048      ,
42.0912      ,
42.5808      ,
43.0586      ,
43.5457      ,
44.0303      ,
44.5169      ,
45.0503      ,
45.5398      ,
46.0285      ,
46.5137      ,
47.009       ,
47.5066      ,
47.9909      ,
48.4689      ,
48.9553      ,
49.4418      ,
49.933       ,
50.4243      ,
50.9188      ,
51.4483      ,
51.9517      ,
52.4683      ,
52.9503      ,
53.4671      ,
53.9838      ,
54.475       ,
54.9582      ,
55.4533      ,
55.9334      ,
56.4261      ,
56.9113      ,
57.3961      ,
57.8768      ,
58.351       ,
58.8322      ,
59.3403      ,
59.826       ,
60.3127      ,
60.8223      ,
61.3374      ,
61.8371      ,
62.3257      ,
62.8093      ,
63.322       ,
63.8505      ,
64.3518      ,
64.8355      ,
65.3176      ,
65.8108      ,
66.298       ,
66.7898      ,
67.2729      ,
67.7762      ,
68.2719      ,
68.768       ,
69.2542      ,
69.7479      ,
70.2358      ,
70.7212      ,
71.2417      ,
71.7381      ,
72.2261      ,
72.7243      ,
73.2159      ,
73.7498      ,
74.2724      ,
74.7676      ,
75.2498      ,
75.7483      ,
76.2386      ,
76.7302      ,
77.2482      ,
77.7396      ,
78.2303      ,
78.715       ,
79.2538      ,
79.7714      ,
80.2617      ,
80.754       ,
81.2324      ,
81.7691      ,
82.2788      ,
82.7683      ,
83.261       ,
83.7562      ,
84.2359      ,
84.722       ,
85.2124      ,
85.7085      ,
86.2368      ,
86.7568      ,
87.2507      ,
87.7513      ,
88.2461      ,
88.7622      ,
89.255       ,
89.7458      ,
90.2365      ,
90.7231      ,
91.2139      ,
91.698       ,
92.2047      ,
92.7126      ,
93.2158      ,
93.7312      ,
94.2206      ,
94.7223      ,
95.2298      ,
95.7247      ,
96.2398      ,
96.7399      ,
97.2792      ,
97.8064      ,
98.331       ,
98.8271      ,
99.3208      ,
99.8157      ,
100.32       ,
100.814      ,
101.308      ,
101.836      ,
102.328      ,
102.866      ,
103.375      ,
103.869      ,
104.373      ,
104.883      ,
105.402      ,
105.906      ,
106.408      ,
106.903      ,
107.401 
]

y00 = [
0            ,
0.327747     ,
0.389697     ,
0.385168     ,
0.44989      ,
0.443262     ,
0.454871     ,
0.487671     ,
0.496741     ,
0.469751     ,
0.507861     ,
0.519897     ,
0.521655     ,
0.514563     ,
0.532178     ,
0.535803     ,
0.555286     ,
0.557458     ,
0.570935     ,
0.552441     ,
0.581409     ,
0.569153     ,
0.582117     ,
0.604944     ,
0.597058     ,
0.603516     ,
0.614111     ,
0.611072     ,
0.621338     ,
0.613684     ,
0.614233     ,
0.623853     ,
0.623901     ,
0.631165     ,
0.642139     ,
0.649988     ,
0.641248     ,
0.658862     ,
0.655432     ,
0.665796     ,
0.665845     ,
0.655859     ,
0.679382     ,
0.667578     ,
0.676672     ,
0.673792     ,
0.674451     ,
0.675879     ,
0.663        ,
0.674048     ,
0.67771      ,
0.689038     ,
0.679407     ,
0.693896     ,
0.699927     ,
0.686951     ,
0.689221     ,
0.697205     ,
0.692542     ,
0.705481     ,
0.699316     ,
0.69447      ,
0.70022      ,
0.700745     ,
0.695959     ,
0.689514     ,
0.688208     ,
0.693933     ,
0.705261     ,
0.695178     ,
0.722473     ,
0.707214     ,
0.697375     ,
0.715601     ,
0.707947     ,
0.708643     ,
0.712036     ,
0.714294     ,
0.715405     ,
0.723413     ,
0.718811     ,
0.71217      ,
0.720728     ,
0.720459     ,
0.719922     ,
0.721277     ,
0.726526     ,
0.719922     ,
0.726501     ,
0.737207     ,
0.717273     ,
0.710168     ,
0.71637      ,
0.718518     ,
0.73092      ,
0.73501      ,
0.73479      ,
0.722717     ,
0.71123      ,
0.725684     ,
0.742505     ,
0.733936     ,
0.736377     ,
0.73042      ,
0.734619     ,
0.732776     ,
0.735889     ,
0.737756     ,
0.714868     ,
0.734534     ,
0.7453       ,
0.739758     ,
0.741443     ,
0.731726     ,
0.734058     ,
0.740442     ,
0.738379     ,
0.735474     ,
0.738452     ,
0.746338     ,
0.742322     ,
0.745483     ,
0.748071     ,
0.74812      ,
0.743994     ,
0.746289     ,
0.745361     ,
0.737354     ,
0.738782     ,
0.750146     ,
0.743774     ,
0.741162     ,
0.744177     ,
0.746997     ,
0.745459     ,
0.747986     ,
0.748608     ,
0.734814     ,
0.734924     ,
0.744202     ,
0.749304     ,
0.752197     ,
0.749011     ,
0.758728     ,
0.747351     ,
0.749854     ,
0.752808     ,
0.74198      ,
0.745203     ,
0.752271     ,
0.75238      ,
0.750146     ,
0.746326     ,
0.737573     ,
0.750854     ,
0.746069     ,
0.759351     ,
0.731262     ,
0.75188      ,
0.758105     ,
0.763196     ,
0.757324     ,
0.757117     ,
0.749536     ,
0.761255     ,
0.750232     ,
0.757092     ,
0.75332      ,
0.754785     ,
0.754175     ,
0.749207     ,
0.760791     ,
0.758801     ,
0.76167      ,
0.758276     ,
0.755566     ,
0.755322     ,
0.758032     ,
0.765491     ,
0.762891     ,
0.751367     ,
0.760583     ,
0.758911     ,
0.760132     ,
0.756555     ,
0.753442     ,
0.75321      ,
0.753918     ,
0.757983     ,
0.744934     ,
0.759717     ,
0.743506     ,
0.76792      ,
0.760571     ,
0.743787     ,
0.763904     ,
0.769373     ,
0.75116      ,
0.76051      ,
0.756396     ,
0.752148     ,
0.747729     ,
0.756055     ,
0.76283      ,
0.759155     ,
0.754517     ,
0.764502     ,
0.766431     ,
0.760815     ,
0.765283     ,
0.757715     ,
0.760583     ,
0.764221     ,
0.758313     ,
0.764819     ,
0.766467     ,
0.762476
]

x01 = [
0            ,
0.624235     ,
1.13679      ,
1.63098      ,
2.13855      ,
2.67742      ,
3.16546      ,
3.64983      ,
4.1319       ,
4.62835      ,
5.10392      ,
5.57903      ,
6.04989      ,
6.52028      ,
6.99666      ,
7.47627      ,
7.95499      ,
8.43593      ,
8.92483      ,
9.40516      ,
9.8826       ,
10.3804      ,
10.8667      ,
11.3806      ,
11.91        ,
12.4056      ,
12.8965      ,
13.3783      ,
13.8885      ,
14.3709      ,
14.8481      ,
15.327       ,
15.8813      ,
16.372       ,
16.8594      ,
17.35        ,
17.8285      ,
18.3084      ,
18.7951      ,
19.3124      ,
19.8279      ,
20.3173      ,
20.8051      ,
21.2871      ,
21.7774      ,
22.262       ,
22.7466      ,
23.2362      ,
23.7198      ,
24.206       ,
24.6852      ,
25.1718      ,
25.6477      ,
26.1321      ,
26.6163      ,
27.0923      ,
27.5762      ,
28.0657      ,
28.553       ,
29.0448      ,
29.5298      ,
30.0123      ,
30.488       ,
30.9686      ,
31.4541      ,
31.9294      ,
32.4028      ,
32.8891      ,
33.3749      ,
33.8654      ,
34.3437      ,
34.8315      ,
35.3148      ,
35.8022      ,
36.2834      ,
36.7708      ,
37.2582      ,
37.7333      ,
38.2116      ,
38.6917      ,
39.1812      ,
39.6652      ,
40.1509      ,
40.6413      ,
41.1236      ,
41.6154      ,
42.0988      ,
42.579       ,
43.0678      ,
43.5519      ,
44.0395      ,
44.5255      ,
45.0097      ,
45.4982      ,
45.9847      ,
46.4727      ,
46.951       ,
47.4326      ,
47.9199      ,
48.3981      ,
48.8787      ,
49.3614      ,
49.8409      ,
50.3315      ,
50.8169      ,
51.3052      ,
51.7962      ,
52.2847      ,
52.8019      ,
53.31        ,
53.8501      ,
54.3699      ,
54.8622      ,
55.3523      ,
55.8517      ,
56.3336      ,
56.8125      ,
57.2983      ,
57.7922      ,
58.2809      ,
58.7756      ,
59.2621      ,
59.7691      ,
60.2759      ,
60.76        ,
61.2564      ,
61.7562      ,
62.257       ,
62.7566      ,
63.2554      ,
63.7906      ,
64.285       ,
64.8137      ,
65.3436      ,
65.8337      ,
66.3207      ,
66.8228      ,
67.3377      ,
67.8429      ,
68.3841      ,
68.8829      ,
69.3876      ,
69.9023      ,
70.4021      ,
70.8967      ,
71.3937      ,
71.8843      ,
72.3646      ,
72.8536      ,
73.343       ,
73.8362      ,
74.3307      ,
74.8241      ,
75.3258      ,
75.8692      ,
76.3834      ,
76.889       ,
77.3957      ,
77.898       ,
78.4001      ,
78.9057 
]

y01 = [
0            ,
0.326172     ,
0.402112     ,
0.425854     ,
0.448071     ,
0.440369     ,
0.462573     ,
0.469385     ,
0.485217     ,
0.482568     ,
0.497266     ,
0.51394      ,
0.528687     ,
0.522742     ,
0.548926     ,
0.518994     ,
0.566406     ,
0.580554     ,
0.578149     ,
0.583057     ,
0.57074      ,
0.582495     ,
0.601978     ,
0.590491     ,
0.587732     ,
0.604553     ,
0.601208     ,
0.623145     ,
0.614392     ,
0.612402     ,
0.635071     ,
0.63092      ,
0.637878     ,
0.644666     ,
0.643677     ,
0.645166     ,
0.653088     ,
0.659961     ,
0.650671     ,
0.650549     ,
0.65448      ,
0.661877     ,
0.665881     ,
0.667419     ,
0.661633     ,
0.652014     ,
0.665454     ,
0.672705     ,
0.685193     ,
0.677771     ,
0.667993     ,
0.69187      ,
0.67533      ,
0.691113     ,
0.683093     ,
0.676855     ,
0.686304     ,
0.686401     ,
0.696094     ,
0.701965     ,
0.702063     ,
0.691541     ,
0.687878     ,
0.705286     ,
0.685217     ,
0.700488     ,
0.695117     ,
0.71272      ,
0.701465     ,
0.706201     ,
0.704822     ,
0.700085     ,
0.706726     ,
0.70647      ,
0.701514     ,
0.715381     ,
0.707434     ,
0.716431     ,
0.722656     ,
0.711572     ,
0.711841     ,
0.714343     ,
0.713098     ,
0.712854     ,
0.716638     ,
0.705603     ,
0.718713     ,
0.714624     ,
0.7349       ,
0.700061     ,
0.712427     ,
0.72196      ,
0.70437      ,
0.711792     ,
0.713831     ,
0.732666     ,
0.726294     ,
0.721558     ,
0.719421     ,
0.73728      ,
0.729285     ,
0.733728     ,
0.733386     ,
0.718469     ,
0.729077     ,
0.7396       ,
0.738611     ,
0.728625     ,
0.738        ,
0.73739      ,
0.737195     ,
0.738147     ,
0.735803     ,
0.736145     ,
0.739221     ,
0.735962     ,
0.72854      ,
0.747266     ,
0.738464     ,
0.747815     ,
0.744702     ,
0.731555     ,
0.735205     ,
0.736096     ,
0.748499     ,
0.749036     ,
0.733899     ,
0.733582     ,
0.741113     ,
0.744556     ,
0.755139     ,
0.752429     ,
0.743994     ,
0.748328     ,
0.746265     ,
0.749585     ,
0.752344     ,
0.740332     ,
0.742627     ,
0.745935     ,
0.759729     ,
0.746716     ,
0.744434     ,
0.751013     ,
0.747559     ,
0.744995     ,
0.749988     ,
0.746338     ,
0.74895      ,
0.736572     ,
0.751196     ,
0.751941     ,
0.73335      ,
0.741028     ,
0.752454     ,
0.752148     ,
0.750159     ,
0.73457      ,
0.752747     ,
0.739026     ,
0.757007
]

x02 = [
0            ,
0.631006     ,
1.12098      ,
1.60903      ,
2.09686      ,
2.57571      ,
3.06706      ,
3.54894      ,
4.0369       ,
4.51518      ,
5.01177      ,
5.49805      ,
5.98097      ,
6.46554      ,
6.95266      ,
7.43444      ,
7.92129      ,
8.40239      ,
8.88776      ,
9.39497      ,
9.90725      ,
10.4181      ,
10.9017      ,
11.3795      ,
11.8612      ,
12.3476      ,
12.8432      ,
13.3783      ,
13.8927      ,
14.3755      ,
14.8681      ,
15.3592      ,
15.8833      ,
16.3794      ,
16.8615      ,
17.3728      ,
17.9014      ,
18.397       ,
18.8839      ,
19.3728      ,
19.858       ,
20.3454      ,
20.8415      ,
21.3262      ,
21.8097      ,
22.298       ,
22.7865      ,
23.2758      ,
23.7655      ,
24.2771      ,
24.771       ,
25.2489      ,
25.7389      ,
26.2521      ,
26.7458      ,
27.2286      ,
27.7121      ,
28.1999      ,
28.692       ,
29.1698      ,
29.6493      ,
30.1273      ,
30.6106      ,
31.0877      ,
31.6219      ,
32.1075      ,
32.5888      ,
33.0962      ,
33.5907      ,
34.087       ,
34.5719      ,
35.0629      ,
35.5537      ,
36.0735      ,
36.5662      ,
37.0509      ,
37.5368      ,
38.0211      ,
38.5327      ,
39.0148      ,
39.5044      ,
39.9806      ,
40.4759      ,
40.9948      ,
41.4907      ,
41.9889      ,
42.5074      ,
43.0228      ,
43.5372      ,
44.0619      ,
44.5802      ,
45.098       ,
45.5924      ,
46.0823      ,
46.5624      ,
47.0833      ,
47.5938      ,
48.1159      ,
48.601       ,
49.0882      ,
49.5713      ,
50.0582      ,
50.5403      ,
51.0588      ,
51.5449      ,
52.0394      ,
52.5243      ,
53.0423      ,
53.5621      ,
54.0603      ,
54.5509      ,
55.0367      ,
55.5233      ,
56.0193      ,
56.5103      ,
57.0118      ,
57.5028      ,
57.9863      ,
58.4897      ,
58.9756      ,
59.4762      ,
59.9703      ,
60.4662      ,
60.9532      ,
61.4321      ,
61.926       ,
62.4099      ,
62.9189      ,
63.413       ,
63.8956      ,
64.3754      ,
64.866       ,
65.3532      ,
65.8423      ,
66.3317      ,
66.8232      ,
67.3186      ,
67.8112      ,
68.2915      ,
68.7761      ,
69.266       ,
69.761       ,
70.2508      ,
70.7391      ,
71.2401      ,
71.7316      ,
72.2268      ,
72.7257      ,
73.215       ,
73.7089      ,
74.2228      ,
74.7232      ,
75.2234      ,
75.7338      ,
76.2867      ,
76.7736 
]

y02 = [
0            ,
0.327112     ,
0.398108     ,
0.405322     ,
0.43479      ,
0.44408      ,
0.460681     ,
0.466895     ,
0.488965     ,
0.51051      ,
0.513        ,
0.517371     ,
0.526794     ,
0.520447     ,
0.545178     ,
0.539929     ,
0.556824     ,
0.563782     ,
0.573682     ,
0.58147      ,
0.585474     ,
0.590857     ,
0.596033     ,
0.571777     ,
0.593591     ,
0.612671     ,
0.62677      ,
0.613257     ,
0.625195     ,
0.62179      ,
0.631555     ,
0.619897     ,
0.634167     ,
0.650122     ,
0.646875     ,
0.650195     ,
0.652209     ,
0.653796     ,
0.652783     ,
0.649329     ,
0.656567     ,
0.658154     ,
0.654199     ,
0.663416     ,
0.662036     ,
0.670068     ,
0.665295     ,
0.683533     ,
0.671484     ,
0.685193     ,
0.671985     ,
0.671667     ,
0.687805     ,
0.691821     ,
0.693799     ,
0.687805     ,
0.682153     ,
0.690088     ,
0.687036     ,
0.686255     ,
0.704004     ,
0.69519      ,
0.686755     ,
0.700281     ,
0.699133     ,
0.692773     ,
0.687122     ,
0.69939      ,
0.708875     ,
0.699023     ,
0.706384     ,
0.719922     ,
0.70177      ,
0.710034     ,
0.710547     ,
0.705298     ,
0.712659     ,
0.718628     ,
0.727136     ,
0.717871     ,
0.716309     ,
0.720679     ,
0.721143     ,
0.730981     ,
0.728748     ,
0.721948     ,
0.722314     ,
0.720801     ,
0.727026     ,
0.732214     ,
0.711194     ,
0.725977     ,
0.71615      ,
0.724939     ,
0.729785     ,
0.727991     ,
0.723718     ,
0.723242     ,
0.736267     ,
0.717078     ,
0.734534     ,
0.735339     ,
0.732678     ,
0.73407      ,
0.73811      ,
0.723999     ,
0.740173     ,
0.737048     ,
0.732373     ,
0.729126     ,
0.738989     ,
0.732251     ,
0.732031     ,
0.744348     ,
0.742395     ,
0.737244     ,
0.730212     ,
0.744666     ,
0.741785     ,
0.748853     ,
0.742078     ,
0.746021     ,
0.747729     ,
0.746155     ,
0.725525     ,
0.733765     ,
0.7479       ,
0.734351     ,
0.733105     ,
0.75343      ,
0.746228     ,
0.75022      ,
0.748437     ,
0.738098     ,
0.740076     ,
0.756311     ,
0.748401     ,
0.737317     ,
0.744775     ,
0.733289     ,
0.748315     ,
0.7526       ,
0.748853     ,
0.74032      ,
0.750317     ,
0.749072     ,
0.754602     ,
0.748694     ,
0.750305     ,
0.740906     ,
0.743091     ,
0.75061      ,
0.746313     ,
0.744971     ,
0.754553     ,
0.7427  
]

x03 = [
0            ,
0.631347     ,
1.14681      ,
1.63221      ,
2.12682      ,
2.61677      ,
3.11248      ,
3.60403      ,
4.09046      ,
4.58093      ,
5.07849      ,
5.5608       ,
6.04434      ,
6.52933      ,
7.01634      ,
7.50317      ,
7.99362      ,
8.49624      ,
9.00609      ,
9.50334      ,
10.0173      ,
10.4947      ,
10.9785      ,
11.4636      ,
11.9562      ,
12.4399      ,
12.9303      ,
13.4156      ,
13.9092      ,
14.4066      ,
14.8836      ,
15.3615      ,
15.8473      ,
16.3282      ,
16.8068      ,
17.2909      ,
17.775       ,
18.2565      ,
18.7396      ,
19.2376      ,
19.7526      ,
20.2489      ,
20.7416      ,
21.2696      ,
21.758       ,
22.2391      ,
22.7296      ,
23.2194      ,
23.7173      ,
24.2116      ,
24.7381      ,
25.2595      ,
25.7548      ,
26.2761      ,
26.7702      ,
27.2589      ,
27.7466      ,
28.2299      ,
28.7249      ,
29.207       ,
29.7329      ,
30.2154      ,
30.7067      ,
31.1876      ,
31.669       ,
32.16        ,
32.6371      ,
33.1239      ,
33.6058      ,
34.1009      ,
34.5907      ,
35.0715      ,
35.5604      ,
36.075       ,
36.6094      ,
37.0889      ,
37.5825      ,
38.0714      ,
38.5986      ,
39.1065      ,
39.5913      ,
40.0756      ,
40.6152      ,
41.1269      ,
41.6206      ,
42.1046      ,
42.5955      ,
43.0831      ,
43.5632      ,
44.0664      ,
44.5585      ,
45.046       ,
45.5374      ,
46.0238      ,
46.513       ,
46.9963      ,
47.4895      ,
47.9721      ,
48.4624      ,
48.9558      ,
49.4591      ,
49.9798      ,
50.4696      ,
50.9502      ,
51.4479      ,
51.9357      ,
52.4206      ,
52.9182      ,
53.4007      ,
53.8909      ,
54.3774      ,
54.8641      ,
55.3519      ,
55.8476      ,
56.3441      ,
56.8532      ,
57.371       ,
57.8642      ,
58.3473      ,
58.829       ,
59.3232      ,
59.803       ,
60.2872      ,
60.7673      ,
61.254       ,
61.7408      ,
62.2329      ,
62.749       ,
63.2704      ,
63.7637      ,
64.2844      ,
64.783       ,
65.2687      ,
65.8046      ,
66.3007      ,
66.797       ,
67.324       ,
67.8154      ,
68.3031      ,
68.7947      ,
69.2753      ,
69.7728      ,
70.2579      ,
70.774       ,
71.3008      ,
71.8108      ,
72.3089      ,
72.8039      ,
73.2928      ,
73.7889      ,
74.2953      ,
74.7871      ,
75.3069      ,
75.7892      ,
76.3002      ,
76.8357      ,
77.3498      ,
77.8361      ,
78.3751      ,
78.9061      ,
79.4064      ,
79.924       ,
80.4538      ,
80.9539      ,
81.4734      ,
81.9749      ,
82.4591      ,
82.9655      ,
83.465       ,
83.9684      ,
84.4635      ,
84.9524      ,
85.445       ,
85.9324      ,
86.4273      ,
86.9213      ,
87.4315      ,
87.9739      ,
88.4933 
]

y03 = [
0            ,
0.329053     ,
0.397388     ,
0.407056     ,
0.437646     ,
0.446802     ,
0.473608     ,
0.473352     ,
0.49054      ,
0.48927      ,
0.500281     ,
0.512964     ,
0.528918     ,
0.519836     ,
0.542688     ,
0.545142     ,
0.557581     ,
0.544055     ,
0.562036     ,
0.567456     ,
0.580896     ,
0.572668     ,
0.605603     ,
0.595276     ,
0.590308     ,
0.606409     ,
0.597498     ,
0.605347     ,
0.622437     ,
0.612939     ,
0.614404     ,
0.603687     ,
0.635608     ,
0.636584     ,
0.620496     ,
0.636768     ,
0.647144     ,
0.648596     ,
0.6479       ,
0.654578     ,
0.664539     ,
0.660327     ,
0.670374     ,
0.672034     ,
0.677112     ,
0.661023     ,
0.678284     ,
0.676062     ,
0.670923     ,
0.676123     ,
0.683142     ,
0.672864     ,
0.690833     ,
0.681091     ,
0.675854     ,
0.682117     ,
0.693347     ,
0.690039     ,
0.691736     ,
0.701978     ,
0.691602     ,
0.699329     ,
0.692029     ,
0.693787     ,
0.706006     ,
0.701819     ,
0.68678      ,
0.692151     ,
0.7125       ,
0.672485     ,
0.699207     ,
0.706201     ,
0.708618     ,
0.704822     ,
0.698572     ,
0.697949     ,
0.696863     ,
0.7198       ,
0.711084     ,
0.722839     ,
0.71012      ,
0.725098     ,
0.715576     ,
0.720801     ,
0.7245       ,
0.722302     ,
0.725671     ,
0.720166     ,
0.72074      ,
0.721765     ,
0.720508     ,
0.722949     ,
0.715002     ,
0.72666      ,
0.730249     ,
0.736804     ,
0.738049     ,
0.718396     ,
0.722949     ,
0.717053     ,
0.725293     ,
0.721631     ,
0.732397     ,
0.738513     ,
0.734729     ,
0.726636     ,
0.741162     ,
0.736353     ,
0.739746     ,
0.733508     ,
0.737976     ,
0.738342     ,
0.734473     ,
0.73645      ,
0.739368     ,
0.736597     ,
0.726624     ,
0.738892     ,
0.738318     ,
0.750903     ,
0.742676     ,
0.740002     ,
0.735217     ,
0.737585     ,
0.728052     ,
0.748242     ,
0.741589     ,
0.736328     ,
0.751172     ,
0.744983     ,
0.743591     ,
0.746436     ,
0.741431     ,
0.752148     ,
0.738904     ,
0.743311     ,
0.744482     ,
0.75387      ,
0.740955     ,
0.734863     ,
0.740173     ,
0.755664     ,
0.738721     ,
0.751111     ,
0.739355     ,
0.754578     ,
0.734082     ,
0.752197     ,
0.751575     ,
0.753674     ,
0.753259     ,
0.751904     ,
0.752661     ,
0.747852     ,
0.749255     ,
0.747961     ,
0.751917     ,
0.744421     ,
0.762854     ,
0.738672     ,
0.745825     ,
0.760193     ,
0.755383     ,
0.76189      ,
0.745227     ,
0.749133     ,
0.759192     ,
0.758276     ,
0.76001      ,
0.753882     ,
0.761121     ,
0.746509     ,
0.759692     ,
0.754041     ,
0.751782     ,
0.75907      ,
0.757727     ,
0.759204     ,
0.748462
]

x04 = [
0            ,
0.608997     ,
1.09399      ,
1.59162      ,
2.07557      ,
2.58529      ,
3.05878      ,
3.54001      ,
4.016        ,
4.50878      ,
4.99587      ,
5.50564      ,
6.02075      ,
6.52926      ,
7.00872      ,
7.50299      ,
7.99729      ,
8.49332      ,
9.01252      ,
9.52978      ,
10.0133      ,
10.5501      ,
11.0362      ,
11.5689      ,
12.0553      ,
12.5408      ,
13.0251      ,
13.5072      ,
13.9839      ,
14.4623      ,
14.9449      ,
15.4301      ,
15.9176      ,
16.4358      ,
16.9148      ,
17.4476      ,
17.9337      ,
18.4146      ,
18.9034      ,
19.3905      ,
19.8737      ,
20.3608      ,
20.8407      ,
21.3252      ,
21.8092      ,
22.2977      ,
22.7762      ,
23.2612      ,
23.772       ,
24.2821      ,
24.7686      ,
25.2557      ,
25.7539      ,
26.237       ,
26.706       ,
27.1881      ,
27.6732      ,
28.1876      ,
28.693       ,
29.2115      ,
29.7041      ,
30.236       ,
30.7251      ,
31.2198      ,
31.704       ,
32.1931      ,
32.6958      ,
33.1749      ,
33.6671      ,
34.1546      ,
34.6432      ,
35.123       ,
35.6047      ,
36.1014      ,
36.5965      ,
37.0892      ,
37.6071      ,
38.1491      ,
38.6712      ,
39.2014      ,
39.6913      ,
40.2245      ,
40.7087      ,
41.1899      ,
41.73        ,
42.2213      ,
42.7488      ,
43.2286      ,
43.7545      ,
44.2529      ,
44.7796      ,
45.2808      ,
45.7686      ,
46.2638      ,
46.7607      ,
47.2509      ,
47.7359      ,
48.2218      ,
48.7175      ,
49.2073      ,
49.6924      ,
50.1965      ,
50.6882      ,
51.1786      ,
51.6919      ,
52.1835      ,
52.6677      ,
53.1475      ,
53.6342      ,
54.1552      ,
54.6528      ,
55.1837      ,
55.7016      ,
56.1917      ,
56.6808      ,
57.1732      ,
57.6636      ,
58.2021      ,
58.6933      ,
59.1865      ,
59.6777      ,
60.2172      ,
60.7423      ,
61.2391      ,
61.7376      ,
62.2658      ,
62.7921      ,
63.2973      ,
63.7872      ,
64.2827      ,
64.7997      ,
65.316       ,
65.8578      ,
66.3786      ,
66.8764      ,
67.3709      ,
67.8604      ,
68.3564      ,
68.8614      ,
69.3761      ,
69.8676      ,
70.3581      ,
70.842       ,
71.3223      ,
71.8045      ,
72.2971      ,
72.7877      ,
73.3161      ,
73.8002      ,
74.2924      ,
74.7953      ,
75.2802      ,
75.7687      ,
76.2637      ,
76.7454      ,
77.2589      ,
77.741       ,
78.2478      ,
78.7327      ,
79.2294      ,
79.7177      ,
80.204       ,
80.6819      ,
81.1765      ,
81.6667      ,
82.1827      ,
82.707       ,
83.2118      ,
83.7038      ,
84.2006      ,
84.7065      ,
85.2318      ,
85.7396      ,
86.2345      ,
86.7285      ,
87.2188      ,
87.7193      ,
88.2374      ,
88.7606      ,
89.249       ,
89.729       ,
90.2189      ,
90.7219      ,
91.215       ,
91.7089      ,
92.2236      ,
92.7186      ,
93.205       ,
93.7335      ,
94.2385 
]

y04 = [
0            ,
0.345764     ,
0.396106     ,
0.420618     ,
0.436487     ,
0.44519      ,
0.474451     ,
0.462817     ,
0.482898     ,
0.498938     ,
0.515466     ,
0.503418     ,
0.513538     ,
0.509778     ,
0.542676     ,
0.534558     ,
0.565112     ,
0.555872     ,
0.566821     ,
0.573462     ,
0.587366     ,
0.579968     ,
0.592664     ,
0.583264     ,
0.610107     ,
0.596887     ,
0.614062     ,
0.613501     ,
0.61991      ,
0.619006     ,
0.637207     ,
0.626392     ,
0.618982     ,
0.633423     ,
0.648669     ,
0.646228     ,
0.652576     ,
0.642773     ,
0.651147     ,
0.646753     ,
0.65481      ,
0.67262      ,
0.665942     ,
0.666772     ,
0.676331     ,
0.667822     ,
0.676367     ,
0.662976     ,
0.6849       ,
0.673486     ,
0.688354     ,
0.666968     ,
0.685498     ,
0.690491     ,
0.697314     ,
0.687354     ,
0.670801     ,
0.698047     ,
0.686304     ,
0.709351     ,
0.692126     ,
0.712488     ,
0.702075     ,
0.697095     ,
0.700879     ,
0.702039     ,
0.68905      ,
0.697241     ,
0.712012     ,
0.708643     ,
0.707263     ,
0.710889     ,
0.709497     ,
0.719043     ,
0.701038     ,
0.721362     ,
0.717773     ,
0.70929      ,
0.715771     ,
0.723816     ,
0.717126     ,
0.720947     ,
0.71709      ,
0.725024     ,
0.729895     ,
0.716479     ,
0.737        ,
0.725024     ,
0.723315     ,
0.737561     ,
0.724341     ,
0.705847     ,
0.726196     ,
0.726392     ,
0.727185     ,
0.734546     ,
0.726123     ,
0.724756     ,
0.717126     ,
0.732581     ,
0.732788     ,
0.732275     ,
0.734314     ,
0.736438     ,
0.736121     ,
0.737732     ,
0.73844      ,
0.74082      ,
0.731934     ,
0.738611     ,
0.74032      ,
0.742212     ,
0.731702     ,
0.737952     ,
0.737659     ,
0.730786     ,
0.731482     ,
0.733557     ,
0.742932     ,
0.736511     ,
0.742737     ,
0.744604     ,
0.745911     ,
0.744604     ,
0.7229       ,
0.744507     ,
0.742041     ,
0.725635     ,
0.736194     ,
0.742419     ,
0.74657      ,
0.739465     ,
0.739233     ,
0.743323     ,
0.744287     ,
0.741235     ,
0.743298     ,
0.747083     ,
0.736572     ,
0.74231      ,
0.750708     ,
0.74834      ,
0.747083     ,
0.753381     ,
0.750476     ,
0.74939      ,
0.74939      ,
0.747278     ,
0.745215     ,
0.741455     ,
0.738367     ,
0.758362     ,
0.75166      ,
0.752576     ,
0.752832     ,
0.742456     ,
0.746741     ,
0.737305     ,
0.755627     ,
0.742834     ,
0.748853     ,
0.756677     ,
0.759949     ,
0.751978     ,
0.755835     ,
0.750952     ,
0.755139     ,
0.752356     ,
0.751917     ,
0.7651       ,
0.757068     ,
0.758557     ,
0.745435     ,
0.756384     ,
0.762354     ,
0.761011     ,
0.755054     ,
0.743677     ,
0.758887     ,
0.759534     ,
0.743579     ,
0.757996     ,
0.758191     ,
0.753394     ,
0.75791      ,
0.750513     ,
0.753943     ,
0.764209     ,
0.75968      ,
0.747229
]

x05 = [
0            ,
0.627941     ,
1.13924      ,
1.63645      ,
2.11418      ,
2.58966      ,
3.07756      ,
3.60404      ,
4.09957      ,
4.58572      ,
5.10195      ,
5.58512      ,
6.07104      ,
6.55209      ,
7.03276      ,
7.51442      ,
7.99703      ,
8.48487      ,
8.99311      ,
9.48811      ,
9.96795      ,
10.4538      ,
10.943       ,
11.4292      ,
11.9166      ,
12.4101      ,
12.9072      ,
13.3973      ,
13.8742      ,
14.3565      ,
14.8409      ,
15.3198      ,
15.7967      ,
16.279       ,
16.7637      ,
17.2719      ,
17.7685      ,
18.2589      ,
18.7475      ,
19.2781      ,
19.8112      ,
20.352       ,
20.8467      ,
21.3846      ,
21.8716      ,
22.3689      ,
22.857       ,
23.3776      ,
23.8922      ,
24.4248      ,
24.9273      ,
25.4253      ,
25.9449      ,
26.4346      ,
26.9679      ,
27.462       ,
27.9908      ,
28.5317      ,
29.0432      ,
29.565       ,
30.071       ,
30.569       ,
31.0587      ,
31.5531      ,
32.0737      ,
32.5778      ,
33.0962      ,
33.5942      ,
34.0913      ,
34.5905      ,
35.0839      ,
35.5909      ,
36.1041      ,
36.5993      ,
37.0961      ,
37.598       ,
38.0955      ,
38.5916      ,
39.0797      ,
39.5716      ,
40.0491      ,
40.5783      ,
41.1055      ,
41.6102      ,
42.1281      ,
42.6071      ,
43.0997      ,
43.5951      ,
44.0859      ,
44.5811      ,
45.0742      ,
45.5639      ,
46.0549      ,
46.5599      ,
47.0645      ,
47.5686      ,
48.1147      ,
48.6235      ,
49.1241      ,
49.6373      ,
50.1357      ,
50.6677      ,
51.1756      ,
51.6738      ,
52.1709      ,
52.6721      ,
53.1659      ,
53.6835      ,
54.2074      ,
54.7268      ,
55.2379      ,
55.7608      ,
56.2632      ,
56.7726      ,
57.2751      ,
57.8213      ,
58.3805      ,
58.8877      ,
59.3981      ,
59.9194      ,
60.4342      ,
60.9467      ,
61.4584      ,
61.9791      ,
62.495       ,
63.0147      ,
63.5549      ,
64.0667      ,
64.5749      ,
65.0818      ,
65.6024      ,
66.116       ,
66.6357      ,
67.1545      ,
67.6771      ,
68.1927      ,
68.7041      ,
69.2196      ,
69.7269      ,
70.2437      ,
70.7647      ,
71.2774      ,
71.7891      ,
72.3014      ,
72.8169      ,
73.3328      ,
73.8422      ,
74.3521      ,
74.8988      ,
75.4181      ,
75.9224      ,
76.4411      ,
76.9501      ,
77.466       ,
78.0267      ,
78.5447      ,
79.0509      ,
79.5642      ,
80.0782      ,
80.6184      ,
81.1239      ,
81.6297      ,
82.1328      ,
82.6418      ,
83.1487      ,
83.6601      ,
84.1718      ,
84.6832      ,
85.1901      ,
85.7092      ,
86.2494      ,
86.7624      ,
87.2767      ,
87.7902      ,
88.2946      ,
88.8067      ,
89.3108      ,
89.8245      ,
90.3266      ,
90.841       ,
91.3527      ,
91.8621      ,
92.3661      ,
92.8765      ,
93.3823      ,
93.8857      ,
94.4355      ,
94.9531      ,
95.4534      ,
95.96        ,
96.5062      ,
97.0269      ,
97.5289      ,
98.0361      ,
98.5486      ,
99.0693      ,
99.5744      ,
100.076      ,
100.584      ,
101.096      ,
101.596      ,
102.098      ,
102.6        ,
103.121      ,
103.638      ,
104.146 
]

y05 = [
0            ,
0.3453       ,
0.372559     ,
0.427979     ,
0.425378     ,
0.45238      ,
0.465698     ,
0.449207     ,
0.487671     ,
0.479346     ,
0.496875     ,
0.513708     ,
0.533838     ,
0.5177       ,
0.550708     ,
0.52677      ,
0.55863      ,
0.545667     ,
0.559729     ,
0.560901     ,
0.576416     ,
0.591553     ,
0.572266     ,
0.593884     ,
0.583289     ,
0.606689     ,
0.606519     ,
0.61864      ,
0.618762     ,
0.61593      ,
0.623584     ,
0.626563     ,
0.639441     ,
0.638782     ,
0.637817     ,
0.636401     ,
0.645312     ,
0.659033     ,
0.638818     ,
0.648157     ,
0.66084      ,
0.673303     ,
0.662756     ,
0.670703     ,
0.663464     ,
0.651501     ,
0.67688      ,
0.66311      ,
0.676038     ,
0.679089     ,
0.683337     ,
0.679199     ,
0.686169     ,
0.67865      ,
0.686731     ,
0.685327     ,
0.674585     ,
0.686377     ,
0.696106     ,
0.685889     ,
0.693469     ,
0.69613      ,
0.70564      ,
0.697083     ,
0.704919     ,
0.690637     ,
0.707141     ,
0.703943     ,
0.717505     ,
0.693384     ,
0.713147     ,
0.705408     ,
0.706165     ,
0.709106     ,
0.696826     ,
0.710962     ,
0.701672     ,
0.71427      ,
0.71991      ,
0.715271     ,
0.723206     ,
0.709875     ,
0.73031      ,
0.721143     ,
0.716895     ,
0.718506     ,
0.722583     ,
0.709741     ,
0.723779     ,
0.723303     ,
0.721082     ,
0.717944     ,
0.718201     ,
0.730212     ,
0.725281     ,
0.738123     ,
0.732617     ,
0.71593      ,
0.721057     ,
0.730725     ,
0.733679     ,
0.725867     ,
0.736902     ,
0.724097     ,
0.738062     ,
0.737317     ,
0.735608     ,
0.739294     ,
0.721167     ,
0.734509     ,
0.741223     ,
0.743799     ,
0.747192     ,
0.727979     ,
0.738647     ,
0.728149     ,
0.730164     ,
0.745728     ,
0.743079     ,
0.732996     ,
0.750647     ,
0.747913     ,
0.742297     ,
0.737195     ,
0.752332     ,
0.732361     ,
0.746448     ,
0.743005     ,
0.742493     ,
0.743542     ,
0.747852     ,
0.735876     ,
0.754724     ,
0.745654     ,
0.744189     ,
0.736084     ,
0.752698     ,
0.739331     ,
0.7448       ,
0.746472     ,
0.756421     ,
0.755408     ,
0.746143     ,
0.756567     ,
0.747009     ,
0.744507     ,
0.748523     ,
0.735327     ,
0.746204     ,
0.741565     ,
0.75365      ,
0.759375     ,
0.740161     ,
0.750342     ,
0.755676     ,
0.754041     ,
0.759485     ,
0.759729     ,
0.7427       ,
0.757141     ,
0.753577     ,
0.749011     ,
0.752783     ,
0.761328     ,
0.752344     ,
0.750049     ,
0.755774     ,
0.761157     ,
0.748108     ,
0.752429     ,
0.757568     ,
0.756299     ,
0.763245     ,
0.750085     ,
0.765393     ,
0.759827     ,
0.751526     ,
0.748767     ,
0.760168     ,
0.758972     ,
0.745288     ,
0.760962     ,
0.762073     ,
0.765698     ,
0.751904     ,
0.769604     ,
0.763477     ,
0.762122     ,
0.745947     ,
0.740552     ,
0.753857     ,
0.75459      ,
0.761487     ,
0.756201     ,
0.760034     ,
0.759045     ,
0.760547     ,
0.755164     ,
0.765186     ,
0.765759     ,
0.755164     ,
0.756042     ,
0.757263     ,
0.759119     ,
0.762988     ,
0.759924
]

x06 = [
0            ,
0.613147     ,
1.10183      ,
1.58426      ,
2.07922      ,
2.56743      ,
3.05846      ,
3.54348      ,
4.02812      ,
4.5205       ,
5.01647      ,
5.50493      ,
5.99418      ,
6.47857      ,
7.00684      ,
7.50021      ,
7.98828      ,
8.47171      ,
8.95932      ,
9.43668      ,
9.917        ,
10.4109      ,
10.9007      ,
11.3779      ,
11.8627      ,
12.3495      ,
12.8428      ,
13.3249      ,
13.8135      ,
14.3283      ,
14.8416      ,
15.3655      ,
15.8601      ,
16.3697      ,
16.864       ,
17.361       ,
17.849       ,
18.3289      ,
18.8248      ,
19.3211      ,
19.8146      ,
20.3375      ,
20.8495      ,
21.3617      ,
21.8841      ,
22.4032      ,
22.92        ,
23.4157      ,
23.9149      ,
24.4094      ,
24.9108      ,
25.4097      ,
25.9088      ,
26.4234      ,
26.9307      ,
27.437       ,
27.9426      ,
28.4644      ,
28.9723      ,
29.4769      ,
30.0083      ,
30.5236      ,
31.0369      ,
31.5488      ,
32.0678      ,
32.5856      ,
33.1117      ,
33.6372      ,
34.1667      ,
34.6922      ,
35.217       ,
35.7361      ,
36.2544      ,
36.8203      ,
37.3394      ,
37.867       ,
38.4265      ,
38.948       ,
39.4638      ,
40.001       ,
40.5196      ,
41.0318      ,
41.5543      ,
42.0766      ,
42.5959      ,
43.1608      ,
43.7011      ,
44.2432      ,
44.7889      ,
45.3061      ,
45.8199      ,
46.3537      ,
46.8693      ,
47.4393      ,
47.9728      ,
48.499       ,
49.0213      ,
49.5422      ,
50.0694      ,
50.5888      ,
51.1074      ,
51.6228      ,
52.1377      ,
52.6479      ,
53.1622      ,
53.6774      ,
54.1926      ,
54.7101      ,
55.2234      ,
55.741       ,
56.271       ,
56.8288      ,
57.3746      ,
57.8953      ,
58.4083      ,
58.9203      ,
59.4796      ,
59.9924      ,
60.5084      ,
61.0687      ,
61.5911      ,
62.1001      ,
62.6144      ,
63.1564      ,
63.6691      ,
64.1845      ,
64.7419      ,
65.2689      ,
65.778       ,
66.2933      ,
66.8033      ,
67.3108      ,
67.8239      ,
68.3256      ,
68.8305      ,
69.3467      ,
69.8552      ,
70.3628      ,
70.8983      ,
71.4167      ,
71.9262      ,
72.4688      ,
72.9878      ,
73.5019      ,
74.0255      ,
74.5423      ,
75.0542      ,
75.5715      ,
76.0874      ,
76.5997      ,
77.132       ,
77.6723      ,
78.2177      ,
78.7641      ,
79.2855      ,
79.7972      ,
80.3531      ,
80.8671      ,
81.3827      ,
81.8968      ,
82.4399      ,
83.0006      ,
83.5125      ,
84.0218      ,
84.5305      ,
85.1059      ,
85.6273      ,
86.149       ,
86.7082      ,
87.2406      ,
87.7592 
]

y06 = [
0            ,
0.333887     ,
0.382263     ,
0.424756     ,
0.438123     ,
0.469238     ,
0.463245     ,
0.463953     ,
0.497253     ,
0.504346     ,
0.506067     ,
0.517139     ,
0.53136      ,
0.516174     ,
0.537292     ,
0.551843     ,
0.544336     ,
0.580603     ,
0.580664     ,
0.584387     ,
0.584021     ,
0.591174     ,
0.611438     ,
0.596716     ,
0.612866     ,
0.624878     ,
0.605969     ,
0.630176     ,
0.608533     ,
0.608948     ,
0.635242     ,
0.648315     ,
0.635779     ,
0.629248     ,
0.664148     ,
0.652893     ,
0.627148     ,
0.641064     ,
0.65813      ,
0.661633     ,
0.658765     ,
0.668469     ,
0.661243     ,
0.682983     ,
0.688367     ,
0.669092     ,
0.68573      ,
0.666394     ,
0.670886     ,
0.670996     ,
0.686279     ,
0.664673     ,
0.692041     ,
0.693689     ,
0.694714     ,
0.69032      ,
0.666138     ,
0.690637     ,
0.685266     ,
0.707202     ,
0.688477     ,
0.696497     ,
0.714526     ,
0.70177      ,
0.694092     ,
0.700049     ,
0.69989      ,
0.706689     ,
0.710852     ,
0.712134     ,
0.701001     ,
0.713843     ,
0.715625     ,
0.719299     ,
0.704504     ,
0.71449      ,
0.706067     ,
0.714392     ,
0.719934     ,
0.716479     ,
0.720068     ,
0.708179     ,
0.713989     ,
0.714612     ,
0.717664     ,
0.716724     ,
0.719897     ,
0.722681     ,
0.712915     ,
0.717847     ,
0.727905     ,
0.725452     ,
0.724719     ,
0.727527     ,
0.736279     ,
0.733984     ,
0.733032     ,
0.714294     ,
0.715771     ,
0.728467     ,
0.721252     ,
0.723169     ,
0.735083     ,
0.72583      ,
0.73855      ,
0.735791     ,
0.7375       ,
0.743567     ,
0.722864     ,
0.720581     ,
0.733215     ,
0.73407      ,
0.732288     ,
0.740491     ,
0.726794     ,
0.742969     ,
0.726685     ,
0.740588     ,
0.738708     ,
0.736609     ,
0.728699     ,
0.726465     ,
0.745142     ,
0.742188     ,
0.733289     ,
0.7427       ,
0.735181     ,
0.746448     ,
0.729175     ,
0.743237     ,
0.743945     ,
0.737488     ,
0.739014     ,
0.748669     ,
0.738257     ,
0.731042     ,
0.732056     ,
0.740662     ,
0.746899     ,
0.752344     ,
0.748535     ,
0.741577     ,
0.744629     ,
0.748816     ,
0.745483     ,
0.74082      ,
0.747485     ,
0.733179     ,
0.742029     ,
0.752173     ,
0.758459     ,
0.751331     ,
0.732996     ,
0.745483     ,
0.746179     ,
0.749146     ,
0.746069     ,
0.724109     ,
0.741614     ,
0.758435     ,
0.738159     ,
0.755176     ,
0.75199      ,
0.749792     ,
0.751465     ,
0.744385     ,
0.751147     ,
0.754041     ,
0.751892     ,
0.752087     ,
0.752051
]

x07 = [
0            ,
0.609545     ,
1.14202      ,
1.6299       ,
2.12405      ,
2.64116      ,
3.13012      ,
3.61148      ,
4.09975      ,
4.57497      ,
5.0769       ,
5.56598      ,
6.05144      ,
6.53819      ,
7.01901      ,
7.50303      ,
7.98758      ,
8.47859      ,
8.95541      ,
9.44755      ,
9.94053      ,
10.45        ,
10.9664      ,
11.4537      ,
11.9436      ,
12.4244      ,
12.9059      ,
13.4163      ,
13.9112      ,
14.4253      ,
14.941       ,
15.4454      ,
15.9491      ,
16.4651      ,
16.9537      ,
17.4336      ,
17.9265      ,
18.4188      ,
18.9047      ,
19.3879      ,
19.8694      ,
20.3556      ,
20.8402      ,
21.322       ,
21.818       ,
22.3326      ,
22.8165      ,
23.3065      ,
23.7999      ,
24.281       ,
24.788       ,
25.2862      ,
25.7735      ,
26.253       ,
26.7376      ,
27.2178      ,
27.7326      ,
28.25        ,
28.7722      ,
29.285       ,
29.8057      ,
30.3137      ,
30.8117      ,
31.3078      ,
31.7954      ,
32.2785      ,
32.7601      ,
33.2454      ,
33.782       ,
34.3001      ,
34.7951      ,
35.2842      ,
35.772       ,
36.2862      ,
36.8028      ,
37.3218      ,
37.8191      ,
38.3103      ,
38.8196      ,
39.3047      ,
39.7878      ,
40.2746      ,
40.8272      ,
41.3228      ,
41.8154      ,
42.3052      ,
42.7933      ,
43.2757      ,
43.7636      ,
44.2541      ,
44.7511      ,
45.2455      ,
45.7359      ,
46.2364      ,
46.7379      ,
47.2323      ,
47.7343      ,
48.2747      ,
48.7774      ,
49.2807      ,
49.8066      ,
50.3058      ,
50.822       ,
51.3319      ,
51.8498      ,
52.3624      ,
52.8704      ,
53.3727      ,
53.8689      ,
54.3715      ,
54.8716      ,
55.3685      ,
55.8963      ,
56.4017      ,
56.9101      ,
57.4184      ,
57.9257      ,
58.4346      ,
58.9488      ,
59.4494      ,
59.9599      ,
60.4698      ,
60.989       ,
61.5305      ,
62.0792      ,
62.5903      ,
63.1085      ,
63.6263      ,
64.1363      ,
64.6385      ,
65.1495      ,
65.7076      ,
66.219       ,
66.7358      ,
67.2476      ,
67.7528      ,
68.2583      ,
68.7734      ,
69.2949      ,
69.8128      ,
70.326       ,
70.8449      ,
71.3602      ,
71.8717      ,
72.3808      ,
72.8958 
]

y07 = [
0            ,
0.334595     ,
0.384814     ,
0.421655     ,
0.436218     ,
0.441528     ,
0.472632     ,
0.468347     ,
0.485486     ,
0.499512     ,
0.524658     ,
0.519055     ,
0.521497     ,
0.516882     ,
0.525403     ,
0.547168     ,
0.540527     ,
0.549316     ,
0.556409     ,
0.55553      ,
0.575208     ,
0.581079     ,
0.569836     ,
0.590588     ,
0.589404     ,
0.596167     ,
0.620557     ,
0.614685     ,
0.606885     ,
0.61665      ,
0.611389     ,
0.625623     ,
0.625403     ,
0.646704     ,
0.641138     ,
0.63446      ,
0.640442     ,
0.651318     ,
0.635046     ,
0.654248     ,
0.653601     ,
0.659814     ,
0.658484     ,
0.677527     ,
0.671484     ,
0.660486     ,
0.666174     ,
0.672412     ,
0.676001     ,
0.68053      ,
0.665747     ,
0.674255     ,
0.67926      ,
0.674207     ,
0.668066     ,
0.682324     ,
0.678186     ,
0.67522      ,
0.700366     ,
0.709277     ,
0.691565     ,
0.698889     ,
0.705054     ,
0.696509     ,
0.695813     ,
0.705896     ,
0.699915     ,
0.698535     ,
0.702588     ,
0.698987     ,
0.711218     ,
0.697998     ,
0.71366      ,
0.71604      ,
0.698584     ,
0.71123      ,
0.715552     ,
0.71261      ,
0.72323      ,
0.715515     ,
0.713025     ,
0.69967      ,
0.725488     ,
0.7125       ,
0.707178     ,
0.717615     ,
0.72168      ,
0.73042      ,
0.72522      ,
0.726794     ,
0.71947      ,
0.704968     ,
0.722168     ,
0.731946     ,
0.72793      ,
0.7354       ,
0.726599     ,
0.72644      ,
0.732727     ,
0.727808     ,
0.717627     ,
0.713147     ,
0.727844     ,
0.725745     ,
0.730054     ,
0.733899     ,
0.737671     ,
0.724792     ,
0.727783     ,
0.731042     ,
0.739807     ,
0.729944     ,
0.736499     ,
0.74801      ,
0.736011     ,
0.738318     ,
0.73656      ,
0.747266     ,
0.73446      ,
0.73938      ,
0.741833     ,
0.742383     ,
0.736548     ,
0.735059     ,
0.735059     ,
0.748853     ,
0.741492     ,
0.731067     ,
0.747607     ,
0.73927      ,
0.743994     ,
0.736719     ,
0.734607     ,
0.745776     ,
0.736487     ,
0.746802     ,
0.734692     ,
0.739941     ,
0.743835     ,
0.746326     ,
0.741931     ,
0.743225     ,
0.741772     ,
0.728284     ,
0.746924     ,
0.739587
]

x08 = [
0            ,
0.621271     ,
1.14182      ,
1.63468      ,
2.12422      ,
2.62774      ,
3.11567      ,
3.59658      ,
4.08109      ,
4.56889      ,
5.05697      ,
5.54098      ,
6.03417      ,
6.53319      ,
7.01822      ,
7.50678      ,
7.9947       ,
8.53216      ,
9.05135      ,
9.5637       ,
10.0546      ,
10.5392      ,
11.0947      ,
11.5879      ,
12.0701      ,
12.556       ,
13.0452      ,
13.5258      ,
14.0219      ,
14.504       ,
14.9953      ,
15.4792      ,
16.025       ,
16.5297      ,
17.0148      ,
17.508       ,
18.0092      ,
18.4997      ,
19.0223      ,
19.5361      ,
20.0271      ,
20.5224      ,
21.0089      ,
21.4986      ,
21.9988      ,
22.4958      ,
22.9872      ,
23.4751      ,
23.964       ,
24.4442      ,
24.9245      ,
25.4255      ,
25.9158      ,
26.4053      ,
26.8994      ,
27.398       ,
27.8971      ,
28.4092      ,
28.8986      ,
29.3875      ,
29.8714      ,
30.3622      ,
30.8558      ,
31.3474      ,
31.8367      ,
32.3274      ,
32.8185      ,
33.311       ,
33.789       ,
34.3054      ,
34.7993      ,
35.2843      ,
35.7681      ,
36.2907      ,
36.7813      ,
37.2701      ,
37.7928      ,
38.294       ,
38.7864      ,
39.2792      ,
39.7747      ,
40.294       ,
40.8119      ,
41.3067      ,
41.7859      ,
42.2676      ,
42.756       ,
43.2479      ,
43.7582      ,
44.2519      ,
44.743       ,
45.2622      ,
45.7629      ,
46.245       ,
46.7713      ,
47.2615      ,
47.7569      ,
48.242       ,
48.7773      ,
49.3046      ,
49.8325      ,
50.3478      ,
50.8449      ,
51.388       ,
51.9065      ,
52.4187      ,
52.9106      ,
53.4068      ,
53.8999      ,
54.4004      ,
54.9279      ,
55.4301      ,
55.9242      ,
56.4206      ,
56.9441      ,
57.466       ,
57.9626      ,
58.4561      ,
58.9584      ,
59.4583      ,
59.9547      ,
60.4657      ,
60.9705      ,
61.4748      ,
61.9753      ,
62.4752      ,
62.972       ,
63.4709      ,
64.0123      ,
64.5246      ,
65.0295      ,
65.5389      ,
66.0516      ,
66.5525      ,
67.0658      ,
67.5774      ,
68.0892      ,
68.6023      ,
69.1063      ,
69.6374      ,
70.148       ,
70.6506      ,
71.1567      ,
71.6699      ,
72.1819      ,
72.6932      ,
73.2231      ,
73.7334      ,
74.2383      ,
74.7463      ,
75.2566      ,
75.7667      ,
76.2809      ,
76.7914      ,
77.2992      ,
77.8029      ,
78.3161      ,
78.8247      ,
79.3333      ,
79.8704      ,
80.3873      ,
80.8975      ,
81.4145      ,
81.9307      ,
82.4385      ,
82.9437      ,
83.4487      ,
83.9642      ,
84.4982      ,
85.0306      ,
85.5751      ,
86.083       ,
86.5878      ,
87.0965      ,
87.5976      ,
88.1042      ,
88.6177      ,
89.1112      ,
89.6123      ,
90.1168      ,
90.6243      ,
91.1296      ,
91.6348      ,
92.1418      ,
92.6481      ,
93.149       ,
93.6524      ,
94.1829      ,
94.6981      ,
95.2056      ,
95.7017      ,
96.2108      ,
96.7107      ,
97.2184      ,
97.7346      ,
98.2494      ,
98.7897      ,
99.2942      ,
99.8015      ,
100.308      ,
100.817      ,
101.333      ,
101.873      ,
102.397      ,
102.907      ,
103.413      ,
103.946      ,
104.462      ,
104.995      ,
105.531      ,
106.068      ,
106.604      ,
107.137      ,
107.647      ,
108.154      ,
108.659      ,
109.174      ,
109.704      ,
110.213      ,
110.732      ,
111.264      ,
111.795      ,
112.332      ,
112.836      ,
113.359      ,
113.867      ,
114.367      ,
114.872      ,
115.376      ,
115.911      ,
116.487      ,
117.073      ,
117.574      ,
118.093      ,
118.629      ,
119.133      ,
119.632      ,
120.137      ,
120.672      ,
121.17       ,
121.699 
]

y08 = [
0            ,
0.329114     ,
0.384314     ,
0.428027     ,
0.428992     ,
0.453088     ,
0.45813      ,
0.490991     ,
0.490942     ,
0.504932     ,
0.496875     ,
0.511365     ,
0.531433     ,
0.513318     ,
0.522791     ,
0.528625     ,
0.555591     ,
0.55874      ,
0.569507     ,
0.570471     ,
0.570667     ,
0.573181     ,
0.585352     ,
0.589844     ,
0.590491     ,
0.603357     ,
0.612891     ,
0.595752     ,
0.621228     ,
0.604248     ,
0.632434     ,
0.627625     ,
0.626501     ,
0.640112     ,
0.625879     ,
0.645935     ,
0.645996     ,
0.632483     ,
0.639197     ,
0.64165      ,
0.655005     ,
0.657935     ,
0.664661     ,
0.667249     ,
0.660657     ,
0.666602     ,
0.676465     ,
0.672034     ,
0.676624     ,
0.672131     ,
0.683032     ,
0.679578     ,
0.685852     ,
0.669373     ,
0.674365     ,
0.68717      ,
0.688        ,
0.680164     ,
0.695276     ,
0.678052     ,
0.696057     ,
0.70946      ,
0.700439     ,
0.697839     ,
0.696265     ,
0.702905     ,
0.696484     ,
0.696509     ,
0.696082     ,
0.686169     ,
0.701282     ,
0.71261      ,
0.716992     ,
0.716772     ,
0.69397      ,
0.711914     ,
0.719019     ,
0.706934     ,
0.719519     ,
0.725842     ,
0.717444     ,
0.719763     ,
0.726978     ,
0.704272     ,
0.711194     ,
0.71886      ,
0.725098     ,
0.721509     ,
0.725427     ,
0.729248     ,
0.707568     ,
0.711072     ,
0.733081     ,
0.727295     ,
0.730066     ,
0.732983     ,
0.727234     ,
0.731531     ,
0.734009     ,
0.727405     ,
0.727539     ,
0.72384      ,
0.738062     ,
0.737146     ,
0.726904     ,
0.737634     ,
0.736987     ,
0.742627     ,
0.732031     ,
0.739648     ,
0.737109     ,
0.72926      ,
0.740027     ,
0.748474     ,
0.741284     ,
0.74696      ,
0.748267     ,
0.745447     ,
0.737537     ,
0.739929     ,
0.739734     ,
0.739465     ,
0.737927     ,
0.747876     ,
0.739233     ,
0.74657      ,
0.747449     ,
0.740967     ,
0.735803     ,
0.740063     ,
0.752612     ,
0.74364      ,
0.7427       ,
0.745313     ,
0.754443     ,
0.735754     ,
0.735046     ,
0.741138     ,
0.744824     ,
0.740344     ,
0.751831     ,
0.753772     ,
0.758606     ,
0.749548     ,
0.745544     ,
0.746313     ,
0.752039     ,
0.743872     ,
0.748389     ,
0.742822     ,
0.756702     ,
0.757312     ,
0.75271      ,
0.746631     ,
0.752161     ,
0.749573     ,
0.751233     ,
0.746814     ,
0.752258     ,
0.758484     ,
0.757678     ,
0.762915     ,
0.761584     ,
0.755811     ,
0.758569     ,
0.755994     ,
0.762976     ,
0.76001      ,
0.762939     ,
0.750281     ,
0.755872     ,
0.754651     ,
0.765967     ,
0.750732     ,
0.762964     ,
0.760291     ,
0.756006     ,
0.754895     ,
0.766565     ,
0.751758     ,
0.763794     ,
0.756689     ,
0.765393     ,
0.763489     ,
0.761182     ,
0.758508     ,
0.751086     ,
0.749109     ,
0.759851     ,
0.743811     ,
0.756604     ,
0.762439     ,
0.757849     ,
0.762732     ,
0.763452     ,
0.768872     ,
0.760376     ,
0.755579     ,
0.757715     ,
0.770789     ,
0.764783     ,
0.760168     ,
0.771277     ,
0.771912     ,
0.77063      ,
0.764404     ,
0.755688     ,
0.761401     ,
0.770093     ,
0.768237     ,
0.762451     ,
0.77002      ,
0.766016     ,
0.763477     ,
0.767358     ,
0.758496     ,
0.761304     ,
0.745093     ,
0.771008     ,
0.768164     ,
0.772363     ,
0.76958      ,
0.758459     ,
0.76864      ,
0.766418     ,
0.74696      ,
0.771533     ,
0.770312     ,
0.769812     ,
0.770288     ,
0.771362     ,
0.768164     ,
0.75813      ,
0.760608     ,
0.761255     ,
0.762488     ,
0.768579     ,
0.758801     ,
0.772266     ,
0.767114     ,
0.757483
]

x09 = [
0            ,
0.630496     ,
1.14003      ,
1.65032      ,
2.13417      ,
2.61323      ,
3.0916       ,
3.56893      ,
4.06253      ,
4.55516      ,
5.04176      ,
5.53555      ,
6.02839      ,
6.51265      ,
7.00576      ,
7.50382      ,
7.99497      ,
8.53658      ,
9.06513      ,
9.578        ,
10.0958      ,
10.6136      ,
11.1075      ,
11.5925      ,
12.0821      ,
12.5735      ,
13.0575      ,
13.5585      ,
14.0734      ,
14.5743      ,
15.1186      ,
15.6663      ,
16.1821      ,
16.7007      ,
17.2308      ,
17.7136      ,
18.2188      ,
18.7243      ,
19.2163      ,
19.7046      ,
20.1948      ,
20.6893      ,
21.2077      ,
21.7088      ,
22.2238      ,
22.742       ,
23.2403      ,
23.7355      ,
24.2377      ,
24.7429      ,
25.258       ,
25.801       ,
26.3418      ,
26.8894      ,
27.3767      ,
27.8742      ,
28.3738      ,
28.8873      ,
29.4165      ,
29.9507      ,
30.4936      ,
30.985       ,
31.4816      ,
31.9855      ,
32.4999      ,
33.0204      ,
33.5711      ,
34.0759      ,
34.5894      ,
35.1158      ,
35.6473      ,
36.1823      ,
36.6994      ,
37.2227      ,
37.7314      ,
38.2933      ,
38.8245      ,
39.3535      ,
39.8716      ,
40.3827      ,
40.8966      ,
41.4586      ,
41.9827      ,
42.4993      ,
43.014       ,
43.5256      ,
44.0833      ,
44.5942      ,
45.129       ,
45.6668      ,
46.1868      ,
46.7232      ,
47.2369      ,
47.7414      ,
48.2535      ,
48.8115      ,
49.3407      ,
49.8865      ,
50.4127      ,
50.9526      ,
51.4738      ,
51.9866      ,
52.5002      ,
53.0242      ,
53.5669      ,
54.1151      ,
54.6528      ,
55.2026      ,
55.7632      ,
56.2855      ,
56.8163      ,
57.3469      ,
57.8655      ,
58.3929      ,
58.9172      ,
59.4387      ,
59.9552      ,
60.4939      ,
61.0258      ,
61.5441      ,
62.0983      ,
62.6095      ,
63.1236      ,
63.6364      ,
64.1863      ,
64.714       ,
65.2296      ,
65.7528      ,
66.3211      ,
66.8837      ,
67.4322      ,
67.9472      ,
68.4629      ,
68.9688      ,
69.4789      ,
69.9995      ,
70.5484      ,
71.0916      ,
71.5983      ,
72.1069      ,
72.6154      ,
73.1259      ,
73.6273      ,
74.1384      ,
74.6489      ,
75.203       ,
75.7282      ,
76.2435      ,
76.7598      ,
77.2774      ,
77.7987      ,
78.3157      ,
78.8344      ,
79.3452      ,
79.8461      ,
80.386       ,
80.895       ,
81.4581      ,
81.9729      ,
82.4804      ,
83.0279      ,
83.5418      ,
84.0501      ,
84.5577      ,
85.0658      ,
85.5751      ,
86.0857      ,
86.6134      ,
87.132       ,
87.6384      ,
88.1497      ,
88.6911      ,
89.2381      ,
89.7873      ,
90.2966      ,
90.8103      ,
91.3214      ,
91.8636      ,
92.4013      ,
92.9474      ,
93.4977      ,
94.0101      ,
94.5185 
]

y09 = [
0            ,
0.320642     ,
0.38269      ,
0.411572     ,
0.443079     ,
0.451465     ,
0.454993     ,
0.464087     ,
0.476892     ,
0.494629     ,
0.497607     ,
0.527832     ,
0.532703     ,
0.496924     ,
0.544995     ,
0.540771     ,
0.53833      ,
0.552063     ,
0.552686     ,
0.56676      ,
0.5724       ,
0.578943     ,
0.602905     ,
0.596753     ,
0.584863     ,
0.601868     ,
0.610767     ,
0.613428     ,
0.626367     ,
0.622058     ,
0.601807     ,
0.636682     ,
0.629626     ,
0.646851     ,
0.616785     ,
0.628882     ,
0.645496     ,
0.645618     ,
0.648145     ,
0.648828     ,
0.654309     ,
0.670789     ,
0.657166     ,
0.671021     ,
0.659363     ,
0.664905     ,
0.670715     ,
0.669946     ,
0.680029     ,
0.669946     ,
0.66897      ,
0.670813     ,
0.684973     ,
0.688464     ,
0.687512     ,
0.672363     ,
0.690503     ,
0.686438     ,
0.696558     ,
0.70365      ,
0.701758     ,
0.705334     ,
0.708923     ,
0.710449     ,
0.696252     ,
0.692419     ,
0.693152     ,
0.689514     ,
0.706458     ,
0.695752     ,
0.707349     ,
0.709253     ,
0.717041     ,
0.715137     ,
0.715601     ,
0.707397     ,
0.710706     ,
0.710522     ,
0.71355      ,
0.714795     ,
0.714856     ,
0.721863     ,
0.712158     ,
0.715356     ,
0.719885     ,
0.715613     ,
0.722302     ,
0.725562     ,
0.722034     ,
0.728125     ,
0.712036     ,
0.717688     ,
0.724768     ,
0.726416     ,
0.727625     ,
0.732837     ,
0.730566     ,
0.722888     ,
0.719373     ,
0.709448     ,
0.713245     ,
0.733508     ,
0.732092     ,
0.725879     ,
0.736047     ,
0.736487     ,
0.730872     ,
0.738086     ,
0.729248     ,
0.734253     ,
0.732593     ,
0.74397      ,
0.733875     ,
0.735742     ,
0.73761      ,
0.74187      ,
0.732373     ,
0.735437     ,
0.720422     ,
0.737659     ,
0.742505     ,
0.737683     ,
0.742883     ,
0.727307     ,
0.730042     ,
0.745715     ,
0.745239     ,
0.734131     ,
0.737        ,
0.743396     ,
0.746838     ,
0.73855      ,
0.745374     ,
0.746484     ,
0.749146     ,
0.73811      ,
0.741797     ,
0.737842     ,
0.744202     ,
0.746802     ,
0.736438     ,
0.74447      ,
0.746008     ,
0.751978     ,
0.753333     ,
0.738062     ,
0.757532     ,
0.749695     ,
0.749121     ,
0.742383     ,
0.748865     ,
0.756409     ,
0.745569     ,
0.743481     ,
0.756482     ,
0.752148     ,
0.753113     ,
0.739014     ,
0.754504     ,
0.759131     ,
0.759082     ,
0.747717     ,
0.761902     ,
0.754846     ,
0.752747     ,
0.746985     ,
0.753284     ,
0.744641     ,
0.749573     ,
0.756799     ,
0.751941     ,
0.756921     ,
0.745264     ,
0.759131     ,
0.756714     ,
0.751013     ,
0.745886     ,
0.750232     ,
0.757959     ,
0.757581     ,
0.753027     ,
0.746448     ,
0.759644
]

x10 = [
0            ,
0.60095      ,
1.07918      ,
1.56891      ,
2.07471      ,
2.58175      ,
3.07568      ,
3.56661      ,
4.07761      ,
4.56452      ,
5.05193      ,
5.56578      ,
6.07104      ,
6.57641      ,
7.06514      ,
7.55088      ,
8.03379      ,
8.52381      ,
9.01084      ,
9.51986      ,
10.0222      ,
10.5011      ,
11.0108      ,
11.5013      ,
11.9865      ,
12.4976      ,
12.9822      ,
13.4761      ,
13.9687      ,
14.4527      ,
14.9385      ,
15.422       ,
15.9024      ,
16.3934      ,
16.8747      ,
17.3589      ,
17.8364      ,
18.3238      ,
18.8137      ,
19.295       ,
19.8066      ,
20.3135      ,
20.8004      ,
21.2921      ,
21.8349      ,
22.3517      ,
22.859       ,
23.3366      ,
23.8124      ,
24.3018      ,
24.7866      ,
25.2758      ,
25.7646      ,
26.2563      ,
26.7872      ,
27.2764      ,
27.8131      ,
28.2968      ,
28.7821      ,
29.263       ,
29.7486      ,
30.2313      ,
30.7407      ,
31.237       ,
31.7516      ,
32.2371      ,
32.7155      ,
33.2025      ,
33.691       ,
34.1712      ,
34.6563      ,
35.1858      ,
35.6987      ,
36.2127      ,
36.6929      ,
37.1801      ,
37.6635      ,
38.161       ,
38.6396      ,
39.1217      ,
39.6233      ,
40.1313      ,
40.6269      ,
41.114       ,
41.6048      ,
42.0912      ,
42.5808      ,
43.0586      ,
43.5457      ,
44.0303      ,
44.5169      ,
45.0503      ,
45.5398      ,
46.0285      ,
46.5137      ,
47.009       ,
47.5066      ,
47.9909      ,
48.4689      ,
48.9553      ,
49.4418      ,
49.933       ,
50.4243      ,
50.9188      ,
51.4483      ,
51.9517      ,
52.4683      ,
52.9503      ,
53.4671      ,
53.9838      ,
54.475       ,
54.9582      ,
55.4533      ,
55.9334      ,
56.4261      ,
56.9113      ,
57.3961      ,
57.8768      ,
58.351       ,
58.8322      ,
59.3403      ,
59.826       ,
60.3127      ,
60.8223      ,
61.3374      ,
61.8371      ,
62.3257      ,
62.8093      ,
63.322       ,
63.8505      ,
64.3518      ,
64.8355      ,
65.3176      ,
65.8108      ,
66.298       ,
66.7898      ,
67.2729      ,
67.7762      ,
68.2719      ,
68.768       ,
69.2542      ,
69.7479      ,
70.2358      ,
70.7212      ,
71.2417      ,
71.7381      ,
72.2261      ,
72.7243      ,
73.2159      ,
73.7498      ,
74.2724      ,
74.7676      ,
75.2498      ,
75.7483      ,
76.2386      ,
76.7302      ,
77.2482      ,
77.7396      ,
78.2303      ,
78.715       ,
79.2538      ,
79.7714      ,
80.2617      ,
80.754       ,
81.2324      ,
81.7691      ,
82.2788      ,
82.7683      ,
83.261       ,
83.7562      ,
84.2359      ,
84.722       ,
85.2124      ,
85.7085      ,
86.2368      ,
86.7568      ,
87.2507      ,
87.7513      ,
88.2461      ,
88.7622      ,
89.255       ,
89.7458      ,
90.2365      ,
90.7231      ,
91.2139      ,
91.698       ,
92.2047      ,
92.7126      ,
93.2158      ,
93.7312      ,
94.2206      ,
94.7223      ,
95.2298      ,
95.7247      ,
96.2398      ,
96.7399      ,
97.2792      ,
97.8064      ,
98.331       ,
98.8271      ,
99.3208      ,
99.8157      ,
100.32       ,
100.814      ,
101.308      ,
101.836      ,
102.328      ,
102.866      ,
103.375      ,
103.869      ,
104.373      ,
104.883      ,
105.402      ,
105.906      ,
106.408      ,
106.903      ,
107.401 
]

y10 = [
0            ,
0.327747     ,
0.389697     ,
0.385168     ,
0.44989      ,
0.443262     ,
0.454871     ,
0.487671     ,
0.496741     ,
0.469751     ,
0.507861     ,
0.519897     ,
0.521655     ,
0.514563     ,
0.532178     ,
0.535803     ,
0.555286     ,
0.557458     ,
0.570935     ,
0.552441     ,
0.581409     ,
0.569153     ,
0.582117     ,
0.604944     ,
0.597058     ,
0.603516     ,
0.614111     ,
0.611072     ,
0.621338     ,
0.613684     ,
0.614233     ,
0.623853     ,
0.623901     ,
0.631165     ,
0.642139     ,
0.649988     ,
0.641248     ,
0.658862     ,
0.655432     ,
0.665796     ,
0.665845     ,
0.655859     ,
0.679382     ,
0.667578     ,
0.676672     ,
0.673792     ,
0.674451     ,
0.675879     ,
0.663        ,
0.674048     ,
0.67771      ,
0.689038     ,
0.679407     ,
0.693896     ,
0.699927     ,
0.686951     ,
0.689221     ,
0.697205     ,
0.692542     ,
0.705481     ,
0.699316     ,
0.69447      ,
0.70022      ,
0.700745     ,
0.695959     ,
0.689514     ,
0.688208     ,
0.693933     ,
0.705261     ,
0.695178     ,
0.722473     ,
0.707214     ,
0.697375     ,
0.715601     ,
0.707947     ,
0.708643     ,
0.712036     ,
0.714294     ,
0.715405     ,
0.723413     ,
0.718811     ,
0.71217      ,
0.720728     ,
0.720459     ,
0.719922     ,
0.721277     ,
0.726526     ,
0.719922     ,
0.726501     ,
0.737207     ,
0.717273     ,
0.710168     ,
0.71637      ,
0.718518     ,
0.73092      ,
0.73501      ,
0.73479      ,
0.722717     ,
0.71123      ,
0.725684     ,
0.742505     ,
0.733936     ,
0.736377     ,
0.73042      ,
0.734619     ,
0.732776     ,
0.735889     ,
0.737756     ,
0.714868     ,
0.734534     ,
0.7453       ,
0.739758     ,
0.741443     ,
0.731726     ,
0.734058     ,
0.740442     ,
0.738379     ,
0.735474     ,
0.738452     ,
0.746338     ,
0.742322     ,
0.745483     ,
0.748071     ,
0.74812      ,
0.743994     ,
0.746289     ,
0.745361     ,
0.737354     ,
0.738782     ,
0.750146     ,
0.743774     ,
0.741162     ,
0.744177     ,
0.746997     ,
0.745459     ,
0.747986     ,
0.748608     ,
0.734814     ,
0.734924     ,
0.744202     ,
0.749304     ,
0.752197     ,
0.749011     ,
0.758728     ,
0.747351     ,
0.749854     ,
0.752808     ,
0.74198      ,
0.745203     ,
0.752271     ,
0.75238      ,
0.750146     ,
0.746326     ,
0.737573     ,
0.750854     ,
0.746069     ,
0.759351     ,
0.731262     ,
0.75188      ,
0.758105     ,
0.763196     ,
0.757324     ,
0.757117     ,
0.749536     ,
0.761255     ,
0.750232     ,
0.757092     ,
0.75332      ,
0.754785     ,
0.754175     ,
0.749207     ,
0.760791     ,
0.758801     ,
0.76167      ,
0.758276     ,
0.755566     ,
0.755322     ,
0.758032     ,
0.765491     ,
0.762891     ,
0.751367     ,
0.760583     ,
0.758911     ,
0.760132     ,
0.756555     ,
0.753442     ,
0.75321      ,
0.753918     ,
0.757983     ,
0.744934     ,
0.759717     ,
0.743506     ,
0.76792      ,
0.760571     ,
0.743787     ,
0.763904     ,
0.769373     ,
0.75116      ,
0.76051      ,
0.756396     ,
0.752148     ,
0.747729     ,
0.756055     ,
0.76283      ,
0.759155     ,
0.754517     ,
0.764502     ,
0.766431     ,
0.760815     ,
0.765283     ,
0.757715     ,
0.760583     ,
0.764221     ,
0.758313     ,
0.764819     ,
0.766467     ,
0.762476
]

x11 = [
0            ,
0.628311     ,
1.11566      ,
1.59411      ,
2.08035      ,
2.61525      ,
3.09796      ,
3.57934      ,
4.0571       ,
4.53829      ,
5.02336      ,
5.51099      ,
6.02226      ,
6.53299      ,
7.01787      ,
7.53359      ,
8.05511      ,
8.56437      ,
9.04742      ,
9.53361      ,
10.0147      ,
10.4944      ,
10.983       ,
11.4791      ,
11.969       ,
12.4602      ,
12.9413      ,
13.4594      ,
13.9531      ,
14.4376      ,
14.9213      ,
15.4167      ,
15.91        ,
16.3968      ,
16.8873      ,
17.4016      ,
17.9194      ,
18.4088      ,
18.8992      ,
19.3868      ,
19.8749      ,
20.3606      ,
20.8412      ,
21.3275      ,
21.8199      ,
22.3091      ,
22.7956      ,
23.2872      ,
23.7746      ,
24.2592      ,
24.7487      ,
25.2438      ,
25.7515      ,
26.2705      ,
26.7853      ,
27.3339      ,
27.8465      ,
28.3463      ,
28.852       ,
29.3515      ,
29.847       ,
30.3328      ,
30.8301      ,
31.3186      ,
31.8032      ,
32.2913      ,
32.7816      ,
33.3165      ,
33.8131      ,
34.3073      ,
34.8071      ,
35.3045      ,
35.7885      ,
36.2906      ,
36.7855      ,
37.2819      ,
37.7717      ,
38.2638      ,
38.7482      ,
39.2289      ,
39.7144      ,
40.2086      ,
40.7021      ,
41.1896      ,
41.6711      ,
42.1721      ,
42.6649      ,
43.1577      ,
43.6745      ,
44.1898      ,
44.7349      ,
45.2356      ,
45.7273      ,
46.2102      ,
46.7051      ,
47.1957      ,
47.7272      ,
48.2458      ,
48.7625      ,
49.2484      ,
49.7657      ,
50.2495      ,
50.7391      ,
51.2324      ,
51.7307      ,
52.258       ,
52.7528      ,
53.25        ,
53.7334      ,
54.2203      ,
54.7147      ,
55.211       ,
55.713       ,
56.211       ,
56.7072      ,
57.2419      ,
57.7355      ,
58.2255      ,
58.7156      ,
59.208       ,
59.7231      ,
60.2184      ,
60.712       ,
61.2191      ,
61.7189      ,
62.2191      ,
62.7109      ,
63.2056      ,
63.702       ,
64.2335      ,
64.7714      ,
65.2803      ,
65.7852      ,
66.2962      ,
66.8019      ,
67.313       ,
67.8142      ,
68.3214      ,
68.8286      ,
69.3407      ,
69.852       ,
70.3615      ,
70.8742      ,
71.4099      ,
71.9199      ,
72.4335      ,
72.9398      ,
73.4466      ,
73.9566      ,
74.5169      ,
75.0452      ,
75.5637      ,
76.0812      ,
76.5917      ,
77.1045      ,
77.6218      ,
78.1304      ,
78.6332      ,
79.1541      ,
79.6706      ,
80.1773      ,
80.7127      ,
81.2439      ,
81.767       ,
82.2963      ,
82.7985      ,
83.3115      ,
83.8246      ,
84.3347      ,
84.8429      ,
85.4163      ,
85.9941      ,
86.508       ,
87.0153      ,
87.5237      ,
88.0302      ,
88.5517      ,
89.0524      ,
89.5592      ,
90.0637      ,
90.5736      ,
91.0792      ,
91.5829      ,
92.1609      ,
92.6736      ,
93.1856      ,
93.6845      ,
94.1991      ,
94.703       ,
95.2178      ,
95.7221      ,
96.2295      ,
96.739       ,
97.2429 
]

y11 = [
0            ,
0.348132     ,
0.396936     ,
0.412378     ,
0.415491     ,
0.462756     ,
0.473547     ,
0.486572     ,
0.48053      ,
0.493274     ,
0.480029     ,
0.519739     ,
0.52251      ,
0.540466     ,
0.544019     ,
0.558948     ,
0.552454     ,
0.557617     ,
0.566443     ,
0.561511     ,
0.585596     ,
0.591956     ,
0.588062     ,
0.587964     ,
0.596228     ,
0.609998     ,
0.581201     ,
0.609546     ,
0.603638     ,
0.612366     ,
0.606921     ,
0.62616      ,
0.620361     ,
0.616235     ,
0.640674     ,
0.623218     ,
0.630762     ,
0.642908     ,
0.634863     ,
0.646704     ,
0.642358     ,
0.649768     ,
0.65127      ,
0.637134     ,
0.649451     ,
0.660278     ,
0.668347     ,
0.668396     ,
0.67345      ,
0.662549     ,
0.667529     ,
0.659412     ,
0.665942     ,
0.68125      ,
0.668848     ,
0.6745       ,
0.677222     ,
0.686853     ,
0.6745       ,
0.67688      ,
0.686768     ,
0.682043     ,
0.687268     ,
0.668945     ,
0.692285     ,
0.691943     ,
0.698059     ,
0.682275     ,
0.699292     ,
0.701794     ,
0.702783     ,
0.692175     ,
0.692395     ,
0.710352     ,
0.70282      ,
0.693689     ,
0.705115     ,
0.707434     ,
0.704395     ,
0.705774     ,
0.709045     ,
0.699536     ,
0.708093     ,
0.708386     ,
0.705469     ,
0.71759      ,
0.698767     ,
0.714392     ,
0.709863     ,
0.697009     ,
0.717834     ,
0.716663     ,
0.714258     ,
0.717212     ,
0.721423     ,
0.715442     ,
0.715149     ,
0.726624     ,
0.716626     ,
0.728894     ,
0.734216     ,
0.724219     ,
0.731897     ,
0.727014     ,
0.728613     ,
0.723633     ,
0.729211     ,
0.724683     ,
0.731262     ,
0.732349     ,
0.725854     ,
0.719238     ,
0.729016     ,
0.727271     ,
0.733887     ,
0.736072     ,
0.717151     ,
0.737195     ,
0.741809     ,
0.726562     ,
0.738049     ,
0.745825     ,
0.739856     ,
0.733752     ,
0.730286     ,
0.744202     ,
0.746655     ,
0.728601     ,
0.720251     ,
0.738257     ,
0.719617     ,
0.744836     ,
0.736328     ,
0.72605      ,
0.736853     ,
0.744519     ,
0.74281      ,
0.736646     ,
0.741052     ,
0.728125     ,
0.737329     ,
0.744824     ,
0.740515     ,
0.742627     ,
0.748999     ,
0.730249     ,
0.727539     ,
0.748437     ,
0.750562     ,
0.745251     ,
0.739478     ,
0.749609     ,
0.717969     ,
0.75199      ,
0.73103      ,
0.751892     ,
0.752405     ,
0.744983     ,
0.743896     ,
0.755884     ,
0.750745     ,
0.751001     ,
0.749463     ,
0.754163     ,
0.734619     ,
0.747302     ,
0.751648     ,
0.751038     ,
0.74054      ,
0.746387     ,
0.739319     ,
0.755078     ,
0.753113     ,
0.75907      ,
0.747949     ,
0.749438     ,
0.746216     ,
0.755286     ,
0.742517     ,
0.747949     ,
0.746729     ,
0.7547       ,
0.730334     ,
0.753259     ,
0.742334     ,
0.755493     ,
0.735291     ,
0.753101     ,
0.750378     ,
0.750879     ,
0.758264     ,
0.751379     ,
0.757532     ,
0.746997
]

x12 = [
0            ,
0.63095      ,
1.16951      ,
1.64971      ,
2.1283       ,
2.61141      ,
3.10444      ,
3.58545      ,
4.06395      ,
4.54949      ,
5.02892      ,
5.52721      ,
6.04135      ,
6.53098      ,
7.01824      ,
7.5015       ,
7.99456      ,
8.51585      ,
9.03745      ,
9.52617      ,
10.0044      ,
10.4916      ,
10.9844      ,
11.4797      ,
11.986       ,
12.48        ,
12.9833      ,
13.4764      ,
13.9616      ,
14.4831      ,
14.9768      ,
15.4595      ,
15.9381      ,
16.4284      ,
16.9052      ,
17.3908      ,
17.8917      ,
18.3808      ,
18.8705      ,
19.3641      ,
19.8896      ,
20.4472      ,
20.9416      ,
21.4277      ,
21.9104      ,
22.4421      ,
22.9735      ,
23.4673      ,
23.9639      ,
24.4634      ,
24.9432      ,
25.4396      ,
25.9273      ,
26.4181      ,
26.907       ,
27.3977      ,
27.8855      ,
28.417       ,
28.9308      ,
29.4218      ,
29.9338      ,
30.4325      ,
30.9185      ,
31.3986      ,
31.8959      ,
32.38        ,
32.8698      ,
33.355       ,
33.8531      ,
34.3456      ,
34.8674      ,
35.3568      ,
35.8697      ,
36.3775      ,
36.8856      ,
37.3863      ,
37.8698      ,
38.3609      ,
38.8701      ,
39.369       ,
39.8762      ,
40.375       ,
40.8897      ,
41.3817      ,
41.876       ,
42.3795      ,
42.8885      ,
43.4082      ,
43.9395      ,
44.4426      ,
44.9313      ,
45.4152      ,
45.9022      ,
46.3905      ,
46.9286      ,
47.4268      ,
47.921       ,
48.4085      ,
48.9017      ,
49.3902      ,
49.8912      ,
50.3839      ,
50.8791      ,
51.3619      ,
51.8576      ,
52.3534      ,
52.9007      ,
53.4512      ,
53.9492      ,
54.4347      ,
54.9332      ,
55.4805      ,
56.0079      ,
56.5308      ,
57.0234      ,
57.5097      ,
58.0159      ,
58.5073      ,
59.0063      ,
59.5132      ,
60.0134      ,
60.5128      ,
61.0113      ,
61.5072      ,
62.0063      ,
62.547       ,
63.0505      ,
63.558       ,
64.058       ,
64.5625      ,
65.0626      ,
65.5672      ,
66.0668      ,
66.564       ,
67.0643      ,
67.5928      ,
68.1391      ,
68.6607      ,
69.1662      ,
69.6739      ,
70.1741      ,
70.7099      ,
71.2394      ,
71.7458      ,
72.2495      ,
72.7537      ,
73.2634      ,
73.7707      ,
74.2762      ,
74.7866      ,
75.293       ,
75.801       ,
76.3062      ,
76.8669      ,
77.3884      ,
77.897       ,
78.4067      ,
78.9117      ,
79.417       ,
79.9233      ,
80.4543      ,
81.0019      ,
81.5233      ,
82.0315      ,
82.5416      ,
83.0531      ,
83.5565      ,
84.0646      ,
84.5767      ,
85.0837      ,
85.5936      ,
86.1019      ,
86.6126      ,
87.1239      ,
87.6335      ,
88.1422      ,
88.6569      ,
89.1667      ,
89.6759      ,
90.1833      ,
90.6908      ,
91.2003      ,
91.7095      ,
92.2738      ,
92.7896      ,
93.2936      ,
93.7977      ,
94.3301      ,
94.8419      ,
95.3467      ,
95.8511      ,
96.3571      ,
96.8935      ,
97.4294      ,
97.9708      ,
98.4832      ,
98.9948      ,
99.5051      ,
100.028      ,
100.551      ,
101.108      ,
101.617      ,
102.121      ,
102.674      ,
103.183      ,
103.688      ,
104.2        ,
104.728      ,
105.238      ,
105.745      ,
106.245      ,
106.765      ,
107.269      ,
107.772      ,
108.271      ,
108.796      ,
109.307      ,
109.816      ,
110.327      ,
110.84       ,
111.371      ,
111.888      ,
112.4        ,
112.911      ,
113.414      ,
113.922      ,
114.431      ,
114.941      ,
115.454      ,
115.985      ,
116.493      ,
117.001      ,
117.528      ,
118.058      ,
118.581      ,
119.087      ,
119.591      ,
120.103      ,
120.608      ,
121.11       ,
121.619      ,
122.124 
]

y12 = [
0            ,
0.323437     ,
0.38501      ,
0.403845     ,
0.441345     ,
0.460767     ,
0.469495     ,
0.471472     ,
0.49408      ,
0.492151     ,
0.502405     ,
0.510828     ,
0.521069     ,
0.536963     ,
0.537366     ,
0.540027     ,
0.554956     ,
0.564758     ,
0.550671     ,
0.560925     ,
0.569995     ,
0.595752     ,
0.576233     ,
0.584045     ,
0.6078       ,
0.604028     ,
0.615479     ,
0.614062     ,
0.621228     ,
0.614441     ,
0.627307     ,
0.622571     ,
0.611047     ,
0.640222     ,
0.642725     ,
0.642493     ,
0.654919     ,
0.655017     ,
0.653845     ,
0.660046     ,
0.660889     ,
0.650842     ,
0.652722     ,
0.651172     ,
0.643726     ,
0.665698     ,
0.661182     ,
0.641699     ,
0.672107     ,
0.677734     ,
0.65813      ,
0.647656     ,
0.668042     ,
0.68313      ,
0.68623      ,
0.68717      ,
0.682019     ,
0.678516     ,
0.690247     ,
0.693347     ,
0.69646      ,
0.69115      ,
0.702417     ,
0.695251     ,
0.700208     ,
0.681189     ,
0.711511     ,
0.707214     ,
0.685706     ,
0.705151     ,
0.708789     ,
0.694092     ,
0.713208     ,
0.710913     ,
0.702625     ,
0.721338     ,
0.698108     ,
0.712927     ,
0.707983     ,
0.712134     ,
0.724695     ,
0.71748      ,
0.718652     ,
0.7078       ,
0.709729     ,
0.711353     ,
0.710901     ,
0.726526     ,
0.718994     ,
0.717139     ,
0.719971     ,
0.718262     ,
0.721204     ,
0.725232     ,
0.725598     ,
0.712024     ,
0.726794     ,
0.716626     ,
0.734375     ,
0.720471     ,
0.720288     ,
0.730725     ,
0.721985     ,
0.726819     ,
0.720227     ,
0.716846     ,
0.731458     ,
0.737048     ,
0.723853     ,
0.734204     ,
0.709009     ,
0.723145     ,
0.734265     ,
0.743372     ,
0.732739     ,
0.728796     ,
0.731531     ,
0.738049     ,
0.72948      ,
0.724365     ,
0.735046     ,
0.741943     ,
0.738171     ,
0.742822     ,
0.736169     ,
0.742212     ,
0.741772     ,
0.742493     ,
0.744458     ,
0.748389     ,
0.737317     ,
0.740125     ,
0.742004     ,
0.737024     ,
0.740259     ,
0.745984     ,
0.7448       ,
0.742346     ,
0.730908     ,
0.743555     ,
0.733862     ,
0.738892     ,
0.743677     ,
0.73446      ,
0.741858     ,
0.746094     ,
0.727954     ,
0.751135     ,
0.749353     ,
0.746936     ,
0.736938     ,
0.743579     ,
0.746326     ,
0.739429     ,
0.750964     ,
0.739856     ,
0.736438     ,
0.748572     ,
0.7427       ,
0.75697      ,
0.738794     ,
0.746558     ,
0.73761      ,
0.748291     ,
0.753137     ,
0.750452     ,
0.757092     ,
0.750623     ,
0.753003     ,
0.743384     ,
0.741125     ,
0.755957     ,
0.753931     ,
0.745276     ,
0.751355     ,
0.755359     ,
0.751904     ,
0.751526     ,
0.749976     ,
0.753625     ,
0.755652     ,
0.748267     ,
0.756287     ,
0.754077     ,
0.750952     ,
0.753369     ,
0.757288     ,
0.746655     ,
0.750671     ,
0.747754     ,
0.759558     ,
0.755103     ,
0.757312     ,
0.757593     ,
0.744348     ,
0.74635      ,
0.75813      ,
0.748962     ,
0.755957     ,
0.755066     ,
0.759583     ,
0.755798     ,
0.752441     ,
0.761011     ,
0.759875     ,
0.76582      ,
0.760657     ,
0.755212     ,
0.75697      ,
0.74812      ,
0.764429     ,
0.758862     ,
0.746411     ,
0.758777     ,
0.759033     ,
0.756433     ,
0.761646     ,
0.760083     ,
0.753979     ,
0.747754     ,
0.764905     ,
0.766492     ,
0.754382     ,
0.751843     ,
0.752734     ,
0.744971     ,
0.760156     ,
0.760107     ,
0.754395     ,
0.762976     ,
0.762634     ,
0.759009     ,
0.75658      ,
0.759497     ,
0.753979     ,
0.749475     ,
0.751709     ,
0.753699     ,
0.755176     ,
0.755847     ,
0.754785     ,
0.763379
]

x13 = [
0            ,
0.604885     ,
1.09708      ,
1.5857       ,
2.07156      ,
2.55361      ,
3.03744      ,
3.53071      ,
4.01976      ,
4.51628      ,
5.00983      ,
5.49976      ,
6.01323      ,
6.49625      ,
6.98797      ,
7.47681      ,
8.03582      ,
8.5971       ,
9.08342      ,
9.56683      ,
10.0778      ,
10.5711      ,
11.0617      ,
11.5488      ,
12.0372      ,
12.5299      ,
13.0504      ,
13.5408      ,
14.0271      ,
14.5116      ,
15.0002      ,
15.4853      ,
16.014       ,
16.519       ,
17.0019      ,
17.5174      ,
18.0293      ,
18.5198      ,
19.0001      ,
19.5465      ,
20.0483      ,
20.5646      ,
21.0427      ,
21.5521      ,
22.0479      ,
22.5428      ,
23.0282      ,
23.516       ,
24.0075      ,
24.4837      ,
24.9724      ,
25.4928      ,
26.0295      ,
26.5274      ,
27.0172      ,
27.5162      ,
28.0083      ,
28.4944      ,
28.9837      ,
29.4724      ,
29.9612      ,
30.4538      ,
30.9808      ,
31.5029      ,
32.0255      ,
32.5502      ,
33.0461      ,
33.5373      ,
34.0187      ,
34.5067      ,
34.9919      ,
35.5094      ,
36.0291      ,
36.5283      ,
37.0094      ,
37.5011      ,
37.9941      ,
38.5098      ,
39.0095      ,
39.539       ,
40.0627      ,
40.5489      ,
41.0311      ,
41.5074      ,
41.9941      ,
42.5004      ,
43.0002      ,
43.5034      ,
43.997       ,
44.4945      ,
44.9839      ,
45.4833      ,
45.9812      ,
46.4796      ,
46.9763      ,
47.4691      ,
47.9555      ,
48.4538      ,
48.9719      ,
49.4897      ,
49.9909      ,
50.485       ,
50.9873      ,
51.4777      ,
51.9742      ,
52.4697      ,
53.0179      ,
53.5124      ,
54.0406      ,
54.5468      ,
55.0408      ,
55.5375      ,
56.0315      ,
56.5272      ,
57.0272      ,
57.5308      ,
58.0539      ,
58.5618      ,
59.0905      ,
59.5972      ,
60.1076      ,
60.6637      ,
61.1704      ,
61.7004      ,
62.21        ,
62.7134      ,
63.2764      ,
63.8107      ,
64.3339      ,
64.8505      ,
65.3742      ,
65.8999      ,
66.4107      ,
66.9179      ,
67.4288      ,
67.9452      ,
68.456       ,
68.9679      ,
69.4828      ,
69.9956      ,
70.505       ,
71.0099      ,
71.5185      ,
72.0307      ,
72.5359      ,
73.0611      ,
73.5702      ,
74.0818      ,
74.5899      ,
75.0987      ,
75.6102      ,
76.1301      ,
76.6442      ,
77.182       ,
77.6962      ,
78.2059      ,
78.7109      ,
79.2607      ,
79.7769      ,
80.2765      ,
80.828       ,
81.3324      ,
81.8525      ,
82.3626      ,
82.8693      ,
83.3774      ,
83.8884      ,
84.3974      ,
84.9175      ,
85.4263      ,
85.9397      ,
86.4467      ,
86.9525      ,
87.4869      ,
87.9947      ,
88.5004      ,
89.0345      ,
89.5514      ,
90.0564      ,
90.5938      ,
91.1206      ,
91.6581      ,
92.1958      ,
92.7076      ,
93.2151      ,
93.7223      ,
94.2331      ,
94.7588      ,
95.289       ,
95.8164      ,
96.3252      ,
96.8546      ,
97.3987      ,
97.8966      ,
98.4084      ,
98.9075      ,
99.4008      ,
99.9048      ,
100.402      ,
100.925      ,
101.471      ,
102.009 
]

y13 = [
0            ,
0.345898     ,
0.388867     ,
0.430432     ,
0.435608     ,
0.438403     ,
0.471558     ,
0.488428     ,
0.486865     ,
0.467041     ,
0.509021     ,
0.536145     ,
0.530969     ,
0.554541     ,
0.548987     ,
0.567175     ,
0.55343      ,
0.572571     ,
0.574207     ,
0.582825     ,
0.602783     ,
0.591187     ,
0.605774     ,
0.612317     ,
0.613062     ,
0.627649     ,
0.607617     ,
0.608777     ,
0.632043     ,
0.618579     ,
0.628967     ,
0.638049     ,
0.612769     ,
0.637537     ,
0.632019     ,
0.647876     ,
0.645923     ,
0.635083     ,
0.638733     ,
0.655688     ,
0.665527     ,
0.674243     ,
0.657458     ,
0.644971     ,
0.672876     ,
0.674011     ,
0.680847     ,
0.665027     ,
0.672009     ,
0.664856     ,
0.673181     ,
0.671057     ,
0.675598     ,
0.682153     ,
0.693042     ,
0.69425      ,
0.688025     ,
0.6828       ,
0.692334     ,
0.685376     ,
0.693982     ,
0.697571     ,
0.695886     ,
0.702747     ,
0.694629     ,
0.704236     ,
0.710059     ,
0.707361     ,
0.690503     ,
0.699292     ,
0.701379     ,
0.709717     ,
0.710181     ,
0.699915     ,
0.69928      ,
0.713342     ,
0.714233     ,
0.712061     ,
0.710474     ,
0.716846     ,
0.709277     ,
0.726404     ,
0.70448      ,
0.719055     ,
0.727722     ,
0.693811     ,
0.717273     ,
0.711279     ,
0.718799     ,
0.727283     ,
0.722522     ,
0.730566     ,
0.717444     ,
0.726501     ,
0.713123     ,
0.723279     ,
0.727979     ,
0.712122     ,
0.735693     ,
0.713293     ,
0.723145     ,
0.715723     ,
0.737585     ,
0.727271     ,
0.723486     ,
0.720215     ,
0.738135     ,
0.737708     ,
0.726453     ,
0.731372     ,
0.739502     ,
0.73114      ,
0.728088     ,
0.741382     ,
0.741809     ,
0.730859     ,
0.728687     ,
0.736426     ,
0.740771     ,
0.738135     ,
0.741394     ,
0.733582     ,
0.723499     ,
0.735095     ,
0.748645     ,
0.743298     ,
0.742065     ,
0.738586     ,
0.740417     ,
0.733984     ,
0.740759     ,
0.740918     ,
0.725049     ,
0.73999      ,
0.745422     ,
0.742651     ,
0.736548     ,
0.747363     ,
0.740527     ,
0.741748     ,
0.755884     ,
0.746582     ,
0.740979     ,
0.735266     ,
0.74281      ,
0.742566     ,
0.74668      ,
0.754663     ,
0.749585     ,
0.754602     ,
0.740808     ,
0.746118     ,
0.741638     ,
0.75553      ,
0.744275     ,
0.735388     ,
0.745117     ,
0.743787     ,
0.736975     ,
0.757239     ,
0.746741     ,
0.755872     ,
0.752844     ,
0.754285     ,
0.75885      ,
0.751575     ,
0.750598     ,
0.740698     ,
0.749573     ,
0.737622     ,
0.744238     ,
0.752344     ,
0.748254     ,
0.754968     ,
0.747864     ,
0.750513     ,
0.759058     ,
0.756201     ,
0.746411     ,
0.759399     ,
0.751855     ,
0.764148     ,
0.748486     ,
0.753259     ,
0.753394     ,
0.761267     ,
0.750806     ,
0.752368     ,
0.757727     ,
0.753821     ,
0.752734     ,
0.753076     ,
0.75708      ,
0.748804     ,
0.756299     ,
0.750391     ,
0.754443     ,
0.75592      ,
0.75509      ,
0.760974     ,
0.761816     ,
0.756018
]

x14 = [
0            ,
0.605963     ,
1.09127      ,
1.57324      ,
2.06193      ,
2.54357      ,
3.03146      ,
3.5256       ,
4.01647      ,
4.50936      ,
4.99789      ,
5.49373      ,
5.98723      ,
6.49437      ,
6.98547      ,
7.48189      ,
7.96756      ,
8.4786       ,
8.97666      ,
9.46275      ,
9.94684      ,
10.4413      ,
10.9263      ,
11.4178      ,
11.906       ,
12.4349      ,
12.9464      ,
13.4306      ,
13.9126      ,
14.3947      ,
14.8714      ,
15.3693      ,
15.8521      ,
16.345       ,
16.8306      ,
17.3217      ,
17.808       ,
18.3182      ,
18.8047      ,
19.3408      ,
19.8328      ,
20.3276      ,
20.8182      ,
21.3356      ,
21.842       ,
22.3248      ,
22.8137      ,
23.2969      ,
23.7798      ,
24.27        ,
24.7682      ,
25.2667      ,
25.7678      ,
26.2568      ,
26.7522      ,
27.2384      ,
27.7321      ,
28.2256      ,
28.7186      ,
29.2324      ,
29.7273      ,
30.2158      ,
30.706       ,
31.188       ,
31.6726      ,
32.1561      ,
32.6344      ,
33.1308      ,
33.6166      ,
34.0963      ,
34.5839      ,
35.0679      ,
35.5525      ,
36.08        ,
36.5739      ,
37.0608      ,
37.5417      ,
38.0263      ,
38.5378      ,
39.0342      ,
39.5291      ,
40.029       ,
40.5231      ,
41.0248      ,
41.5516      ,
42.0541      ,
42.5677      ,
43.0806      ,
43.5787      ,
44.0569      ,
44.5476      ,
45.0417      ,
45.5381      ,
46.0423      ,
46.5352      ,
47.035       ,
47.5352      ,
48.0334      ,
48.5313      ,
49.0516      ,
49.5758      ,
50.0834      ,
50.5819      ,
51.076       ,
51.6021      ,
52.1231      ,
52.648       ,
53.1523      ,
53.671       ,
54.2         ,
54.705       ,
55.2224      ,
55.7252      ,
56.2307      ,
56.7364      ,
57.2816      ,
57.7886      ,
58.2945      ,
58.7974      ,
59.3314      ,
59.8354      ,
60.3427      ,
60.8564      ,
61.3903      ,
61.9303      ,
62.4715      ,
63.0083      ,
63.5255      ,
64.0332      ,
64.5485      ,
65.0649      ,
65.5705      ,
66.0831      ,
66.5988      ,
67.1142      ,
67.6325      ,
68.1686      ,
68.6894      ,
69.2009      ,
69.7382      ,
70.2726      ,
70.783       ,
71.3174      ,
71.8533      ,
72.3971      ,
72.9182      ,
73.4582      ,
73.9724      ,
74.4794      ,
74.9913      ,
75.5012      ,
76.0413      ,
76.5838      ,
77.1072      ,
77.6257      ,
78.1365      ,
78.6599      ,
79.1744      ,
79.6851      ,
80.1952      ,
80.7011      ,
81.212       ,
81.7237      ,
82.2389      ,
82.7749      ,
83.2936      ,
83.815       ,
84.3258      ,
84.838       ,
85.3435      ,
85.8453      ,
86.404       ,
86.9138      ,
87.4305      ,
87.9467      ,
88.463       ,
88.9799      ,
89.4943      ,
90.0517      ,
90.5677      ,
91.0802      ,
91.5939      ,
92.1018      ,
92.6136      ,
93.1198      ,
93.6375      ,
94.1451      ,
94.6533      ,
95.1581      ,
95.6896      ,
96.1986      ,
96.7049      ,
97.2444      ,
97.7643      ,
98.3003      ,
98.8165      ,
99.3282      ,
99.866       ,
100.392      ,
100.947      ,
101.456      ,
101.992      ,
102.527      ,
103.063      ,
103.591      ,
104.147      ,
104.68       ,
105.191      ,
105.704      ,
106.218      ,
106.731      ,
107.239      ,
107.75       ,
108.249      ,
108.752      ,
109.251      ,
109.786      ,
110.293      ,
110.801      ,
111.34       ,
111.843      ,
112.358      ,
112.893      ,
113.407      ,
113.969      ,
114.503      ,
115.005      ,
115.508      ,
116.009      ,
116.519      ,
117.026      ,
117.533      ,
118.04       ,
118.55       ,
119.089      ,
119.634      ,
120.154      ,
120.669      ,
121.174      ,
121.735      ,
122.277      ,
122.813      ,
123.354      ,
123.89       ,
124.43       ,
124.973      ,
125.48       ,
126.004      ,
126.509      ,
127.009      ,
127.512      ,
128.018      ,
128.527      ,
129.062      ,
129.587      ,
130.099      ,
130.601      ,
131.144      ,
131.685      ,
132.221 
]

y14 = [
0            ,
0.314209     ,
0.373706     ,
0.417053     ,
0.432642     ,
0.451917     ,
0.45625      ,
0.47262      ,
0.494385     ,
0.503259     ,
0.504932     ,
0.512537     ,
0.525366     ,
0.519714     ,
0.536292     ,
0.557202     ,
0.556201     ,
0.555347     ,
0.580676     ,
0.559009     ,
0.57616      ,
0.587988     ,
0.583374     ,
0.586511     ,
0.594238     ,
0.607568     ,
0.592456     ,
0.609814     ,
0.620166     ,
0.630334     ,
0.631238     ,
0.637573     ,
0.641846     ,
0.63623      ,
0.640808     ,
0.644763     ,
0.644861     ,
0.644836     ,
0.662        ,
0.659766     ,
0.662927     ,
0.673877     ,
0.667456     ,
0.673523     ,
0.64613      ,
0.660229     ,
0.680005     ,
0.675134     ,
0.673608     ,
0.66875      ,
0.681006     ,
0.693652     ,
0.686243     ,
0.690527     ,
0.680896     ,
0.69491      ,
0.680212     ,
0.680688     ,
0.689648     ,
0.687305     ,
0.693567     ,
0.667664     ,
0.686096     ,
0.693127     ,
0.693738     ,
0.708875     ,
0.703882     ,
0.700806     ,
0.705164     ,
0.69397      ,
0.705859     ,
0.703442     ,
0.701746     ,
0.699817     ,
0.698425     ,
0.710498     ,
0.715039     ,
0.706836     ,
0.699609     ,
0.717041     ,
0.714282     ,
0.719678     ,
0.714636     ,
0.720544     ,
0.714539     ,
0.720435     ,
0.714526     ,
0.720117     ,
0.719165     ,
0.715344     ,
0.722034     ,
0.726355     ,
0.720764     ,
0.726343     ,
0.724133     ,
0.724353     ,
0.727942     ,
0.727075     ,
0.725513     ,
0.733618     ,
0.734277     ,
0.733459     ,
0.7177       ,
0.725549     ,
0.708447     ,
0.730957     ,
0.726807     ,
0.731885     ,
0.731934     ,
0.736487     ,
0.739648     ,
0.734302     ,
0.734583     ,
0.7276       ,
0.732837     ,
0.731274     ,
0.740344     ,
0.74425      ,
0.724768     ,
0.734119     ,
0.744434     ,
0.74353      ,
0.743774     ,
0.734192     ,
0.739258     ,
0.74231      ,
0.743323     ,
0.741406     ,
0.737891     ,
0.733447     ,
0.745032     ,
0.72948      ,
0.743298     ,
0.741943     ,
0.746936     ,
0.737244     ,
0.746948     ,
0.745862     ,
0.718469     ,
0.735938     ,
0.746375     ,
0.743115     ,
0.747852     ,
0.751465     ,
0.735168     ,
0.73844      ,
0.751697     ,
0.747778     ,
0.745496     ,
0.745154     ,
0.741858     ,
0.738611     ,
0.745166     ,
0.749719     ,
0.747278     ,
0.740076     ,
0.743127     ,
0.752161     ,
0.749841     ,
0.753528     ,
0.742468     ,
0.74447      ,
0.758789     ,
0.747754     ,
0.738733     ,
0.741956     ,
0.745032     ,
0.758875     ,
0.75448      ,
0.748645     ,
0.744592     ,
0.754065     ,
0.744519     ,
0.745203     ,
0.752673     ,
0.753113     ,
0.744287     ,
0.756042     ,
0.74353      ,
0.758862     ,
0.732922     ,
0.757117     ,
0.760132     ,
0.759497     ,
0.751526     ,
0.756323     ,
0.761133     ,
0.747607     ,
0.760144     ,
0.754395     ,
0.756995     ,
0.758459     ,
0.753687     ,
0.760449     ,
0.750183     ,
0.76084      ,
0.757288     ,
0.762134     ,
0.755872     ,
0.746631     ,
0.755615     ,
0.752124     ,
0.760901     ,
0.743225     ,
0.749768     ,
0.759814     ,
0.758557     ,
0.757715     ,
0.757617     ,
0.750513     ,
0.756958     ,
0.757007     ,
0.764954     ,
0.762805     ,
0.760876     ,
0.748083     ,
0.757056     ,
0.751208     ,
0.757825     ,
0.748596     ,
0.768481     ,
0.756152     ,
0.745837     ,
0.752173     ,
0.758118     ,
0.767444     ,
0.752673     ,
0.7505       ,
0.762109     ,
0.760437     ,
0.762366     ,
0.762341     ,
0.761829     ,
0.756689     ,
0.741431     ,
0.753589     ,
0.760364     ,
0.754932     ,
0.75885      ,
0.770691     ,
0.75719      ,
0.758167     ,
0.753259     ,
0.763416     ,
0.759607     ,
0.749744     ,
0.7547       ,
0.751685     ,
0.7573       ,
0.761743     ,
0.762939     ,
0.764941     ,
0.766211     ,
0.751538     ,
0.763342     ,
0.76239      ,
0.760376     ,
0.763831     ,
0.76189      ,
0.759399
]

x15 = [
0            ,
0.643393     ,
1.14028      ,
1.65056      ,
2.15216      ,
2.64176      ,
3.14281      ,
3.62297      ,
4.11011      ,
4.59298      ,
5.07859      ,
5.56517      ,
6.05424      ,
6.54593      ,
7.04246      ,
7.59198      ,
8.07829      ,
8.56876      ,
9.05509      ,
9.54094      ,
10.0227      ,
10.5138      ,
11.028       ,
11.5192      ,
12.0098      ,
12.4898      ,
13.003       ,
13.507       ,
13.9917      ,
14.4928      ,
14.9784      ,
15.4671      ,
16.0114      ,
16.5096      ,
17.0116      ,
17.4959      ,
18.0303      ,
18.5155      ,
19.0083      ,
19.4969      ,
19.9793      ,
20.4844      ,
20.9663      ,
21.4667      ,
21.9615      ,
22.4823      ,
23.0254      ,
23.5136      ,
24.0626      ,
24.5703      ,
25.0877      ,
25.6076      ,
26.0962      ,
26.5865      ,
27.0724      ,
27.5687      ,
28.0818      ,
28.5741      ,
29.0627      ,
29.554       ,
30.0392      ,
30.5177      ,
31.0033      ,
31.4971      ,
31.983       ,
32.4668      ,
32.9855      ,
33.5019      ,
33.9905      ,
34.4827      ,
34.9666      ,
35.4491      ,
35.9557      ,
36.4972      ,
37.013       ,
37.5065      ,
37.9983      ,
38.4867      ,
38.9773      ,
39.464       ,
39.9495      ,
40.445       ,
40.948       ,
41.4427      ,
41.927       ,
42.4286      ,
42.9269      ,
43.4536      ,
44.017       ,
44.5069      ,
45.0015      ,
45.4896      ,
46.047       ,
46.6039      ,
47.0836      ,
47.5741      ,
48.0599      ,
48.5984      ,
49.126       ,
49.6209      ,
50.1118      ,
50.6065      ,
51.1         ,
51.6345      ,
52.1784      ,
52.7252      ,
53.2111      ,
53.7086      ,
54.196       ,
54.7296      ,
55.2208      ,
55.7101      ,
56.1948      ,
56.6824      ,
57.1868      ,
57.7228      ,
58.2257      ,
58.7178      ,
59.2358      ,
59.7349      ,
60.2609      ,
60.792       ,
61.3266      ,
61.8194      ,
62.3088      ,
62.8429      ,
63.3463      ,
63.8388      ,
64.3349      ,
64.8277      ,
65.3313      ,
65.8411      ,
66.3616      ,
66.8661      ,
67.4219      ,
67.9232      ,
68.4217      ,
68.9166      ,
69.4065      ,
69.9075      ,
70.4262      ,
70.9181      ,
71.4637      ,
71.9817      ,
72.4884      ,
73.0096      ,
73.5086      ,
74.003       ,
74.4972      ,
74.9969      ,
75.4903      ,
75.988       ,
76.4877      ,
76.9838      ,
77.4874      ,
77.9917      ,
78.576       ,
79.0859      ,
79.5959      ,
80.11        ,
80.609       ,
81.1139      ,
81.6297      ,
82.1786      ,
82.6888      ,
83.2025      ,
83.7183      ,
84.2297      ,
84.7592      ,
85.2719      ,
85.803       ,
86.3426      ,
86.8699      ,
87.3788      ,
87.8868      ,
88.3952      ,
88.9071      ,
89.4163      ,
89.9298      ,
90.4661      ,
90.9863      ,
91.4973      ,
92.0068      ,
92.5083      ,
93.0828      ,
93.6041      ,
94.111       ,
94.6169      ,
95.12        ,
95.6294      ,
96.1757      ,
96.7185      ,
97.2697      ,
97.8076      ,
98.3542      ,
98.8708      ,
99.3725      ,
99.8797      ,
100.419      ,
100.921 
]

y15 = [
0            ,
0.338831     ,
0.38407      ,
0.405212     ,
0.431934     ,
0.458057     ,
0.45686      ,
0.47782      ,
0.49054      ,
0.510803     ,
0.496716     ,
0.496533     ,
0.533215     ,
0.52356      ,
0.544238     ,
0.551062     ,
0.568091     ,
0.570007     ,
0.570654     ,
0.571619     ,
0.576123     ,
0.590027     ,
0.601978     ,
0.603247     ,
0.593701     ,
0.615039     ,
0.614294     ,
0.620496     ,
0.605078     ,
0.629565     ,
0.610046     ,
0.626953     ,
0.629407     ,
0.62688      ,
0.626941     ,
0.626672     ,
0.635986     ,
0.644397     ,
0.630151     ,
0.634363     ,
0.638672     ,
0.664526     ,
0.669727     ,
0.658618     ,
0.664624     ,
0.674292     ,
0.671204     ,
0.651599     ,
0.66759      ,
0.67522      ,
0.668579     ,
0.671265     ,
0.671375     ,
0.678699     ,
0.665527     ,
0.658655     ,
0.688611     ,
0.691724     ,
0.691138     ,
0.672827     ,
0.692566     ,
0.686658     ,
0.695471     ,
0.700134     ,
0.689636     ,
0.696375     ,
0.683105     ,
0.69502      ,
0.697827     ,
0.694495     ,
0.705847     ,
0.70885      ,
0.702844     ,
0.70542      ,
0.710034     ,
0.692871     ,
0.706445     ,
0.707324     ,
0.703442     ,
0.710828     ,
0.720459     ,
0.722925     ,
0.710376     ,
0.710022     ,
0.712109     ,
0.715503     ,
0.705969     ,
0.721252     ,
0.717908     ,
0.720874     ,
0.717834     ,
0.726233     ,
0.719104     ,
0.717871     ,
0.71178      ,
0.725745     ,
0.729773     ,
0.72019      ,
0.725867     ,
0.719287     ,
0.730481     ,
0.72312      ,
0.723267     ,
0.731714     ,
0.728882     ,
0.728235     ,
0.731519     ,
0.726562     ,
0.724915     ,
0.721204     ,
0.733484     ,
0.735242     ,
0.715918     ,
0.734814     ,
0.72406      ,
0.728455     ,
0.734424     ,
0.733289     ,
0.745117     ,
0.73844      ,
0.735645     ,
0.739026     ,
0.739453     ,
0.746118     ,
0.740295     ,
0.745605     ,
0.744666     ,
0.743079     ,
0.740796     ,
0.741663     ,
0.73512      ,
0.735205     ,
0.730713     ,
0.732935     ,
0.733374     ,
0.734521     ,
0.747156     ,
0.747192     ,
0.740198     ,
0.747363     ,
0.736633     ,
0.750647     ,
0.750427     ,
0.7526       ,
0.734277     ,
0.74574      ,
0.748071     ,
0.748926     ,
0.753064     ,
0.751147     ,
0.737891     ,
0.74812      ,
0.74397      ,
0.754309     ,
0.744568     ,
0.748975     ,
0.751709     ,
0.749744     ,
0.74895      ,
0.747559     ,
0.747144     ,
0.747998     ,
0.753357     ,
0.756104     ,
0.753381     ,
0.743848     ,
0.750208     ,
0.749292     ,
0.752344     ,
0.751733     ,
0.749243     ,
0.754114     ,
0.745752     ,
0.755579     ,
0.747522     ,
0.758643     ,
0.751819     ,
0.759924     ,
0.749719     ,
0.762646     ,
0.755591     ,
0.752356     ,
0.749255     ,
0.75741      ,
0.751953     ,
0.751807     ,
0.761047     ,
0.757605     ,
0.754639     ,
0.750305     ,
0.755103     ,
0.755432     ,
0.762195     ,
0.757434     ,
0.760681     ,
0.762573     ,
0.732971     ,
0.734668     ,
0.754785     ,
0.753882
]

x16 = [
0            ,
0.639877     ,
1.13232      ,
1.62645      ,
2.11148      ,
2.60129      ,
3.08334      ,
3.5658       ,
4.08074      ,
4.56774      ,
5.0683       ,
5.55291      ,
6.03935      ,
6.58087      ,
7.09267      ,
7.61314      ,
8.1038       ,
8.5946       ,
9.10096      ,
9.61808      ,
10.109       ,
10.592       ,
11.0691      ,
11.6019      ,
12.0881      ,
12.5853      ,
13.0734      ,
13.5502      ,
14.0652      ,
14.5615      ,
15.0457      ,
15.5298      ,
16.0197      ,
16.5117      ,
16.9957      ,
17.5085      ,
17.99        ,
18.4745      ,
18.9766      ,
19.4525      ,
19.9393      ,
20.4541      ,
20.9622      ,
21.4547      ,
21.9898      ,
22.4826      ,
22.9682      ,
23.4793      ,
23.9691      ,
24.4584      ,
24.9417      ,
25.4313      ,
25.9148      ,
26.4125      ,
26.9133      ,
27.4141      ,
27.9024      ,
28.3869      ,
28.8638      ,
29.3801      ,
29.88        ,
30.3667      ,
30.8549      ,
31.336       ,
31.8409      ,
32.327       ,
32.8087      ,
33.2927      ,
33.7668      ,
34.2562      ,
34.7345      ,
35.223       ,
35.7394      ,
36.2225      ,
36.7743      ,
37.273       ,
37.7665      ,
38.2587      ,
38.7656      ,
39.2701      ,
39.7511      ,
40.2415      ,
40.7793      ,
41.2745      ,
41.8309      ,
42.3268      ,
42.8178      ,
43.3163      ,
43.8525      ,
44.3811      ,
44.8717      ,
45.3637      ,
45.8538      ,
46.3371      ,
46.816       ,
47.2965      ,
47.7784      ,
48.2872      ,
48.804       ,
49.2889      ,
49.8116      ,
50.3098      ,
50.7967      ,
51.2769      ,
51.7586      ,
52.2461      ,
52.7621      ,
53.3033      ,
53.8321      ,
54.3557      ,
54.8901      ,
55.3818      ,
55.8726      ,
56.3589      ,
56.8966      ,
57.4262      ,
57.9617      ,
58.4721      ,
58.996       ,
59.5201      ,
60.0116      ,
60.5179      ,
61.0413      ,
61.5294      ,
62.0226      ,
62.5423      ,
63.0604      ,
63.5829      ,
64.1139      ,
64.6124      ,
65.1191      ,
65.6416      ,
66.1578      ,
66.6818      ,
67.1936      ,
67.701       ,
68.2341      ,
68.7241      ,
69.2238      ,
69.7212      ,
70.2246      ,
70.7346      ,
71.2617      ,
71.7675      ,
72.3134      ,
72.8115      ,
73.3363      ,
73.8271      ,
74.3724      ,
74.9174      ,
75.4355      ,
75.9295      ,
76.4393      ,
76.9835      ,
77.4798      ,
77.9741      ,
78.4913      ,
78.9907      ,
79.4786      ,
79.9729      ,
80.4649      ,
80.9577      ,
81.4643      ,
81.9642      ,
82.4512      ,
82.9458      ,
83.4569      ,
83.9621      ,
84.4516      ,
84.9521      ,
85.4548      ,
85.9548      ,
86.4544      ,
86.949       ,
87.4441      ,
87.9333      ,
88.4665      ,
89.0047      ,
89.5274      ,
90.0533      ,
90.5636      ,
91.0695      ,
91.5594      ,
92.0552      ,
92.5532 
]

y16 = [
0            ,
0.331726     ,
0.401978     ,
0.431873     ,
0.444165     ,
0.454822     ,
0.466931     ,
0.49906      ,
0.504077     ,
0.490515     ,
0.504236     ,
0.535303     ,
0.532458     ,
0.550598     ,
0.562708     ,
0.546997     ,
0.560193     ,
0.575269     ,
0.573389     ,
0.578748     ,
0.594995     ,
0.581836     ,
0.600989     ,
0.600708     ,
0.592102     ,
0.598193     ,
0.617444     ,
0.608655     ,
0.614514     ,
0.627014     ,
0.633289     ,
0.61803      ,
0.648254     ,
0.626599     ,
0.637366     ,
0.635217     ,
0.637671     ,
0.64845      ,
0.652832     ,
0.649744     ,
0.645215     ,
0.656958     ,
0.662476     ,
0.662769     ,
0.668591     ,
0.679126     ,
0.66062      ,
0.650049     ,
0.685486     ,
0.663037     ,
0.679065     ,
0.669727     ,
0.675012     ,
0.679053     ,
0.67511      ,
0.681372     ,
0.677014     ,
0.681689     ,
0.690125     ,
0.695813     ,
0.689697     ,
0.682446     ,
0.690625     ,
0.688684     ,
0.674573     ,
0.692505     ,
0.696179     ,
0.701746     ,
0.702441     ,
0.703052     ,
0.704785     ,
0.703198     ,
0.702075     ,
0.698157     ,
0.703699     ,
0.697192     ,
0.706628     ,
0.709485     ,
0.715845     ,
0.703015     ,
0.712048     ,
0.70553      ,
0.704114     ,
0.721033     ,
0.716052     ,
0.696912     ,
0.714063     ,
0.717712     ,
0.719934     ,
0.724768     ,
0.719971     ,
0.725537     ,
0.72323      ,
0.713477     ,
0.718665     ,
0.728101     ,
0.728333     ,
0.719226     ,
0.733337     ,
0.722058     ,
0.724463     ,
0.719946     ,
0.722021     ,
0.72782      ,
0.72821      ,
0.724866     ,
0.73335      ,
0.728528     ,
0.736084     ,
0.725159     ,
0.739319     ,
0.734351     ,
0.733862     ,
0.721423     ,
0.733069     ,
0.742163     ,
0.741919     ,
0.725745     ,
0.735913     ,
0.739429     ,
0.731262     ,
0.726611     ,
0.740515     ,
0.736829     ,
0.73562      ,
0.746472     ,
0.744299     ,
0.718286     ,
0.731921     ,
0.736487     ,
0.735254     ,
0.738818     ,
0.741833     ,
0.74657      ,
0.741418     ,
0.743604     ,
0.746399     ,
0.748315     ,
0.745007     ,
0.751282     ,
0.738745     ,
0.750085     ,
0.742114     ,
0.750195     ,
0.740698     ,
0.746521     ,
0.749231     ,
0.737891     ,
0.743286     ,
0.738794     ,
0.743726     ,
0.743982     ,
0.736951     ,
0.745801     ,
0.751404     ,
0.741052     ,
0.755078     ,
0.734534     ,
0.74834      ,
0.743347     ,
0.742273     ,
0.750317     ,
0.749475     ,
0.742114     ,
0.759668     ,
0.751953     ,
0.739905     ,
0.744873     ,
0.752209     ,
0.754456     ,
0.752161     ,
0.745007     ,
0.758765     ,
0.758411     ,
0.758032     ,
0.745923     ,
0.751086     ,
0.752563     ,
0.756567     ,
0.737744     ,
0.7505       ,
0.748975     ,
0.740881     ,
0.75387      ,
0.754272
]

x17 = [
0            ,
0.640704     ,
1.13825      ,
1.64131      ,
2.12985      ,
2.65362      ,
3.1531       ,
3.63865      ,
4.17286      ,
4.66795      ,
5.16103      ,
5.65737      ,
6.15743      ,
6.63952      ,
7.14637      ,
7.63487      ,
8.13923      ,
8.62997      ,
9.11637      ,
9.61048      ,
10.1042      ,
10.6494      ,
11.1366      ,
11.6213      ,
12.1478      ,
12.6591      ,
13.1801      ,
13.6835      ,
14.1903      ,
14.6945      ,
15.1873      ,
15.6731      ,
16.1688      ,
16.6621      ,
17.1487      ,
17.6382      ,
18.1306      ,
18.6454      ,
19.1447      ,
19.6343      ,
20.1497      ,
20.6337      ,
21.1369      ,
21.6592      ,
22.1576      ,
22.6539      ,
23.1437      ,
23.6655      ,
24.185       ,
24.7436      ,
25.2355      ,
25.7246      ,
26.2319      ,
26.7484      ,
27.2352      ,
27.7523      ,
28.2554      ,
28.747       ,
29.239       ,
29.729       ,
30.249       ,
30.7407      ,
31.2296      ,
31.7238      ,
32.2177      ,
32.7119      ,
33.1987      ,
33.7184      ,
34.2125      ,
34.7176      ,
35.2451      ,
35.7696      ,
36.2886      ,
36.8045      ,
37.2901      ,
37.7846      ,
38.2736      ,
38.7735      ,
39.3091      ,
39.838       ,
40.3579      ,
40.8413      ,
41.3339      ,
41.8641      ,
42.3498      ,
42.9164      ,
43.4188      ,
43.948       ,
44.4561      ,
44.9556      ,
45.4761      ,
45.975       ,
46.4802      ,
46.9983      ,
47.4956      ,
48.0201      ,
48.5069      ,
49.0108      ,
49.5232      ,
50.0167      ,
50.5079      ,
50.9942      ,
51.5148      ,
52.0266      ,
52.5179      ,
53.0083      ,
53.5006      ,
53.9928      ,
54.4922      ,
55.0631      ,
55.5718      ,
56.1403      ,
56.7113      ,
57.2092      ,
57.7079      ,
58.2165      ,
58.7856      ,
59.3605      ,
59.939       ,
60.5176      ,
61.0291      ,
61.5411      ,
62.0481      ,
62.5447      ,
63.0462      ,
63.5481      ,
64.0838      ,
64.5995      ,
65.1093      ,
65.6485      ,
66.1683      ,
66.7099      ,
67.2482      ,
67.7877      ,
68.3013      ,
68.8055      ,
69.321       ,
69.8304      ,
70.3332      ,
70.8479      ,
71.3595      ,
71.8684      ,
72.3773      ,
72.8825      ,
73.4115      ,
73.952       ,
74.4658      ,
74.991       ,
75.5054      ,
76.0136      ,
76.574       ,
77.0854      ,
77.5932      ,
78.1347      ,
78.657       ,
79.166  
]

y17 = [
0            ,
0.326184     ,
0.38623      ,
0.404333     ,
0.436853     ,
0.443347     ,
0.447815     ,
0.456616     ,
0.475842     ,
0.497888     ,
0.498535     ,
0.501917     ,
0.526245     ,
0.510828     ,
0.538293     ,
0.547217     ,
0.541467     ,
0.55426      ,
0.56582      ,
0.569788     ,
0.580554     ,
0.580298     ,
0.592468     ,
0.586914     ,
0.613855     ,
0.60697      ,
0.604675     ,
0.624744     ,
0.607483     ,
0.604529     ,
0.629419     ,
0.631409     ,
0.624377     ,
0.629749     ,
0.635864     ,
0.636035     ,
0.652185     ,
0.651697     ,
0.637854     ,
0.661694     ,
0.645593     ,
0.653699     ,
0.648584     ,
0.651196     ,
0.655237     ,
0.679504     ,
0.668494     ,
0.669873     ,
0.677795     ,
0.67207      ,
0.67688      ,
0.680847     ,
0.668677     ,
0.682593     ,
0.683154     ,
0.690161     ,
0.690515     ,
0.708496     ,
0.668396     ,
0.679163     ,
0.697864     ,
0.701331     ,
0.687549     ,
0.70564      ,
0.697937     ,
0.697217     ,
0.678711     ,
0.684558     ,
0.70177      ,
0.711926     ,
0.69718      ,
0.713257     ,
0.705261     ,
0.705017     ,
0.70697      ,
0.714905     ,
0.706763     ,
0.707959     ,
0.71427      ,
0.704553     ,
0.717773     ,
0.719006     ,
0.719922     ,
0.719202     ,
0.73053      ,
0.718408     ,
0.725098     ,
0.712903     ,
0.714685     ,
0.725537     ,
0.727893     ,
0.71897      ,
0.716956     ,
0.735291     ,
0.730811     ,
0.730798     ,
0.717322     ,
0.732007     ,
0.726184     ,
0.719031     ,
0.723267     ,
0.713367     ,
0.729089     ,
0.735754     ,
0.728699     ,
0.726013     ,
0.739038     ,
0.728003     ,
0.736499     ,
0.731763     ,
0.733521     ,
0.741284     ,
0.741138     ,
0.736475     ,
0.737109     ,
0.738904     ,
0.734644     ,
0.728784     ,
0.741833     ,
0.73938      ,
0.741553     ,
0.742883     ,
0.742664     ,
0.741553     ,
0.748755     ,
0.750452     ,
0.731958     ,
0.739795     ,
0.736304     ,
0.739807     ,
0.738696     ,
0.742029     ,
0.753271     ,
0.751978     ,
0.743567     ,
0.758496     ,
0.747791     ,
0.751917     ,
0.73197      ,
0.735669     ,
0.754993     ,
0.743237     ,
0.743909     ,
0.742981     ,
0.747961     ,
0.755017     ,
0.753711     ,
0.743079     ,
0.736646     ,
0.754346     ,
0.748059     ,
0.737659     ,
0.739026     ,
0.752893     ,
0.740991     ,
0.757764
]

x18 = [
0            ,
0.642502     ,
1.12751      ,
1.61857      ,
2.10885      ,
2.60764      ,
3.08863      ,
3.57755      ,
4.06354      ,
4.54695      ,
5.03833      ,
5.53486      ,
6.05092      ,
6.54656      ,
7.03578      ,
7.52336      ,
8.01371      ,
8.49156      ,
8.98151      ,
9.47669      ,
9.99317      ,
10.4838      ,
10.9937      ,
11.4928      ,
11.9781      ,
12.4623      ,
12.9502      ,
13.4399      ,
13.9352      ,
14.4682      ,
14.9694      ,
15.4542      ,
15.9417      ,
16.4229      ,
16.9637      ,
17.4629      ,
17.9864      ,
18.4662      ,
18.9485      ,
19.4558      ,
19.9491      ,
20.4421      ,
20.9661      ,
21.4547      ,
21.9382      ,
22.4377      ,
22.941       ,
23.4408      ,
23.9255      ,
24.4184      ,
24.9279      ,
25.4158      ,
25.8989      ,
26.3805      ,
26.9053      ,
27.4125      ,
27.9283      ,
28.4291      ,
28.9466      ,
29.4359      ,
29.9705      ,
30.4642      ,
30.9539      ,
31.4353      ,
31.9244      ,
32.4241      ,
32.9076      ,
33.3967      ,
33.9223      ,
34.4084      ,
34.8988      ,
35.4375      ,
35.9154      ,
36.4013      ,
36.8853      ,
37.3733      ,
37.8596      ,
38.3469      ,
38.8834      ,
39.3759      ,
39.8689      ,
40.3835      ,
40.8667      ,
41.3628      ,
41.8618      ,
42.3837      ,
42.8788      ,
43.3651      ,
43.8633      ,
44.3495      ,
44.8379      ,
45.3279      ,
45.8185      ,
46.31        ,
46.8111      ,
47.2853      ,
47.776       ,
48.2675      ,
48.7604      ,
49.2467      ,
49.7385      ,
50.2162      ,
50.7014      ,
51.1873      ,
51.6948      ,
52.1889      ,
52.6837      ,
53.1953      ,
53.6851      ,
54.1654      ,
54.6461      ,
55.1329      ,
55.6232      ,
56.1169      ,
56.6425      ,
57.1489      ,
57.6512      ,
58.1581      ,
58.6477      ,
59.1516      ,
59.6399      ,
60.1323      ,
60.6243      ,
61.1188      ,
61.6215      ,
62.117       ,
62.6459      ,
63.1547      ,
63.6467      ,
64.16        ,
64.6586      ,
65.158       ,
65.6788      ,
66.1822      ,
66.6852      ,
67.1938      ,
67.6895      ,
68.2126      ,
68.716       ,
69.2323      ,
69.731       ,
70.2372      ,
70.7341      ,
71.2291      ,
71.749       ,
72.2459      ,
72.75        ,
73.2408      ,
73.7429      ,
74.2566      ,
74.7497      ,
75.2395      ,
75.7391      ,
76.2343      ,
76.7281      ,
77.2321      ,
77.7569      ,
78.2922      ,
78.8277      ,
79.3323      ,
79.8323      ,
80.3317      ,
80.8358      ,
81.3426      ,
81.8452      ,
82.3481      ,
82.8491      ,
83.3654      ,
83.8715      ,
84.3918      ,
84.9088      ,
85.4068      ,
85.9354      ,
86.4664      ,
86.9819      ,
87.5158      ,
88.0516      ,
88.5599      ,
89.0695      ,
89.5703      ,
90.0749      ,
90.5893      ,
91.1001      ,
91.6071      ,
92.112       ,
92.6232      ,
93.1312      ,
93.6365      ,
94.1438      ,
94.6518      ,
95.157       ,
95.6679      ,
96.1764      ,
96.6757      ,
97.2087      ,
97.7177      ,
98.2222      ,
98.7244      ,
99.2264      ,
99.7524      ,
100.276      ,
100.807      ,
101.317      ,
101.818      ,
102.323      ,
102.827      ,
103.338      ,
103.876      ,
104.398      ,
104.928      ,
105.457      ,
105.957      ,
106.458      ,
106.955      ,
107.451      ,
107.952      ,
108.452      ,
108.952      ,
109.457      ,
109.973      ,
110.476      ,
110.98       ,
111.479      ,
111.968      ,
112.494      ,
113.033      ,
113.537      ,
114.034      ,
114.536      ,
115.036      ,
115.542      ,
116.045      ,
116.577      ,
117.092      ,
117.6        ,
118.104      ,
118.605      ,
119.106      ,
119.609 
]

y18 = [
0            ,
0.335449     ,
0.382007     ,
0.420166     ,
0.439209     ,
0.446326     ,
0.477966     ,
0.474023     ,
0.4776       ,
0.50127      ,
0.507837     ,
0.522974     ,
0.52323      ,
0.519067     ,
0.54198      ,
0.558557     ,
0.551306     ,
0.577295     ,
0.566187     ,
0.571545     ,
0.578015     ,
0.581165     ,
0.598132     ,
0.611609     ,
0.594043     ,
0.603027     ,
0.614893     ,
0.616602     ,
0.625195     ,
0.632996     ,
0.633606     ,
0.611292     ,
0.634424     ,
0.634546     ,
0.637463     ,
0.646521     ,
0.643396     ,
0.645557     ,
0.653088     ,
0.648352     ,
0.646863     ,
0.655457     ,
0.653662     ,
0.650378     ,
0.648962     ,
0.664441     ,
0.665833     ,
0.658911     ,
0.672021     ,
0.675598     ,
0.673865     ,
0.660461     ,
0.664612     ,
0.685278     ,
0.684949     ,
0.680957     ,
0.663782     ,
0.659302     ,
0.68606      ,
0.677136     ,
0.687415     ,
0.681348     ,
0.683435     ,
0.690186     ,
0.705054     ,
0.71051      ,
0.701709     ,
0.697058     ,
0.696313     ,
0.694775     ,
0.711816     ,
0.712231     ,
0.704456     ,
0.70293      ,
0.708447     ,
0.708203     ,
0.696399     ,
0.692322     ,
0.715137     ,
0.719543     ,
0.694458     ,
0.703381     ,
0.710242     ,
0.715918     ,
0.708484     ,
0.726221     ,
0.718347     ,
0.715588     ,
0.715625     ,
0.711169     ,
0.721167     ,
0.727917     ,
0.712451     ,
0.719128     ,
0.730945     ,
0.726782     ,
0.727124     ,
0.723462     ,
0.714624     ,
0.722241     ,
0.731702     ,
0.725818     ,
0.719116     ,
0.718372     ,
0.717554     ,
0.722791     ,
0.726746     ,
0.732361     ,
0.717908     ,
0.7375       ,
0.720178     ,
0.741345     ,
0.73042      ,
0.738074     ,
0.731934     ,
0.725879     ,
0.742554     ,
0.737512     ,
0.736096     ,
0.722595     ,
0.738123     ,
0.726831     ,
0.740723     ,
0.74104      ,
0.743005     ,
0.723364     ,
0.720691     ,
0.733777     ,
0.743213     ,
0.733704     ,
0.743127     ,
0.749707     ,
0.737451     ,
0.738965     ,
0.739417     ,
0.738513     ,
0.739709     ,
0.745239     ,
0.736755     ,
0.74447      ,
0.74176      ,
0.743982     ,
0.743347     ,
0.745288     ,
0.75022      ,
0.741614     ,
0.746814     ,
0.736194     ,
0.744543     ,
0.745654     ,
0.747424     ,
0.744312     ,
0.741833     ,
0.748804     ,
0.743433     ,
0.740259     ,
0.750745     ,
0.739355     ,
0.756836     ,
0.754687     ,
0.75011      ,
0.739148     ,
0.744641     ,
0.754077     ,
0.749866     ,
0.753015     ,
0.743872     ,
0.739453     ,
0.746558     ,
0.751135     ,
0.753247     ,
0.750244     ,
0.75592      ,
0.746765     ,
0.756958     ,
0.75072      ,
0.751587     ,
0.746155     ,
0.750793     ,
0.749084     ,
0.744275     ,
0.746509     ,
0.742578     ,
0.74856      ,
0.746057     ,
0.752686     ,
0.757751     ,
0.758472     ,
0.744714     ,
0.760022     ,
0.753418     ,
0.749548     ,
0.751379     ,
0.750085     ,
0.756299     ,
0.753186     ,
0.755286     ,
0.75459      ,
0.7474       ,
0.751282     ,
0.752588     ,
0.747058     ,
0.748389     ,
0.748303     ,
0.744128     ,
0.752258     ,
0.757043     ,
0.760486     ,
0.75343      ,
0.755066     ,
0.753796     ,
0.755518     ,
0.752649     ,
0.754285     ,
0.759375     ,
0.749133     ,
0.760779     ,
0.751563     ,
0.764038     ,
0.753833     ,
0.751758     ,
0.758533     ,
0.757593     ,
0.756006     ,
0.75647      ,
0.754053     ,
0.753235     ,
0.749646     ,
0.753809     ,
0.762866     ,
0.754089     ,
0.760303     ,
0.747095     ,
0.758081     ,
0.741211     ,
0.757959     ,
0.747278     ,
0.762097     ,
0.746167
]

x19 = [
0            ,
0.632525     ,
1.15347      ,
1.67622      ,
2.21465      ,
2.72204      ,
3.21164      ,
3.6974       ,
4.21366      ,
4.75645      ,
5.28121      ,
5.80942      ,
6.306        ,
6.80291      ,
7.32064      ,
7.81883      ,
8.33897      ,
8.83345      ,
9.34759      ,
9.83468      ,
10.3629      ,
10.8661      ,
11.3564      ,
11.8631      ,
12.3735      ,
12.8975      ,
13.3888      ,
13.8834      ,
14.3794      ,
14.8981      ,
15.4321      ,
15.9396      ,
16.4377      ,
16.9509      ,
17.4461      ,
17.9617      ,
18.4633      ,
18.9651      ,
19.4945      ,
20.0109      ,
20.5432      ,
21.0668      ,
21.5969      ,
22.1126      ,
22.6268      ,
23.1465      ,
23.665       ,
24.2342      ,
24.7614      ,
25.2976      ,
25.8186      ,
26.3424      ,
26.8647      ,
27.3807      ,
27.9031      ,
28.4591      ,
29.0388      ,
29.5746      ,
30.0929      ,
30.6138      ,
31.1363      ,
31.6671      ,
32.1938      ,
32.753       ,
33.2923      ,
33.8357      ,
34.3908      ,
34.9225      ,
35.4458      ,
35.9608      ,
36.4776      ,
37.0053      ,
37.5598      ,
38.09        ,
38.6135      ,
39.1285      ,
39.6508      ,
40.1832      ,
40.7266      ,
41.2442      ,
41.7531      ,
42.3107      ,
42.8292      ,
43.3486      ,
43.8776      ,
44.3914      ,
44.9089      ,
45.4491      ,
45.9894      ,
46.5144      ,
47.0401      ,
47.5896      ,
48.1433      ,
48.6559      ,
49.1726      ,
49.7023      ,
50.2321      ,
50.7432      ,
51.2775      ,
51.8426      ,
52.4095      ,
52.9406      ,
53.4576      ,
53.9711      ,
54.4831      ,
54.9988      ,
55.5135      ,
56.0338      ,
56.5463      ,
57.0603      ,
57.5778      ,
58.0924      ,
58.6602      ,
59.1798      ,
59.6951      ,
60.2357      ,
60.7755      ,
61.3101      ,
61.8425      ,
62.3957      ,
62.9108      ,
63.4282      ,
63.942       ,
64.484       ,
65.0104      ,
65.525       ,
66.0389      ,
66.5628      ,
67.0758      ,
67.5926      ,
68.1043      ,
68.6209      ,
69.1265      ,
69.6735      ,
70.2413      ,
70.7881      ,
71.3206      ,
71.8683      ,
72.4098      ,
72.9438      ,
73.4708      ,
74.0146 
]

y19 = [
0            ,
0.340906     ,
0.392798     ,
0.428503     ,
0.431396     ,
0.439014     ,
0.45741      ,
0.469238     ,
0.483459     ,
0.4901       ,
0.498901     ,
0.503223     ,
0.515784     ,
0.534924     ,
0.537488     ,
0.547656     ,
0.560742     ,
0.563953     ,
0.559875     ,
0.587158     ,
0.560645     ,
0.585205     ,
0.589636     ,
0.599927     ,
0.591394     ,
0.614917     ,
0.616553     ,
0.620618     ,
0.628088     ,
0.637549     ,
0.628369     ,
0.63717      ,
0.64353      ,
0.627002     ,
0.627368     ,
0.651941     ,
0.640967     ,
0.657629     ,
0.644397     ,
0.653601     ,
0.664099     ,
0.641809     ,
0.657397     ,
0.656787     ,
0.664868     ,
0.66062      ,
0.662097     ,
0.669055     ,
0.688318     ,
0.673657     ,
0.670288     ,
0.681189     ,
0.663208     ,
0.682922     ,
0.685828     ,
0.691113     ,
0.689355     ,
0.694604     ,
0.698352     ,
0.68811      ,
0.703467     ,
0.703625     ,
0.691077     ,
0.694751     ,
0.687634     ,
0.694421     ,
0.691003     ,
0.704114     ,
0.696606     ,
0.703833     ,
0.694604     ,
0.707019     ,
0.718335     ,
0.703406     ,
0.711572     ,
0.712378     ,
0.707434     ,
0.706323     ,
0.69668      ,
0.725427     ,
0.707935     ,
0.720862     ,
0.708752     ,
0.720349     ,
0.712134     ,
0.72179      ,
0.712476     ,
0.713782     ,
0.710107     ,
0.723364     ,
0.721179     ,
0.721997     ,
0.719739     ,
0.715686     ,
0.722656     ,
0.723083     ,
0.722302     ,
0.716028     ,
0.719897     ,
0.726587     ,
0.72782      ,
0.735498     ,
0.732239     ,
0.724988     ,
0.71864      ,
0.724951     ,
0.731091     ,
0.725012     ,
0.731909     ,
0.728943     ,
0.720459     ,
0.737659     ,
0.737659     ,
0.738464     ,
0.739844     ,
0.730676     ,
0.728455     ,
0.744421     ,
0.738745     ,
0.730139     ,
0.724902     ,
0.747559     ,
0.73938      ,
0.741833     ,
0.737854     ,
0.745764     ,
0.740002     ,
0.734595     ,
0.734033     ,
0.737036     ,
0.739539     ,
0.738867     ,
0.739404     ,
0.731604     ,
0.740454     ,
0.747559     ,
0.744019     ,
0.738379     ,
0.733655     ,
0.739368     ,
0.739172     ,
0.736169
]


f, axarr = plt.subplots(1, 2, figsize=(6, 2.5))
axarr[0].plot(x09, y09, color=(0.3,0.7,0.7), linestyle='-')
axarr[0].plot(x08, y08, color=(0.7,0.7,0.3), linestyle='-')
axarr[0].plot(x07, y07, color=(0.4,0.7,0.4), linestyle='-')
axarr[0].plot(x06, y06, color=(0.3,0.7,0.3), linestyle='-')
axarr[0].plot(x05, y05, color=(0.7,0.3,0.3), linestyle='-')
axarr[0].plot(x04, y04, '-m', markersize=3)
axarr[0].plot(x03, y03, '-c', markersize=3)
axarr[0].plot(x02, y02, '-g', markersize=3)
axarr[0].plot(x01, y01, '-b', markersize=3)
axarr[0].plot(x00, y00, '-r', markersize=3)
axarr[0].plot(x09[-1], y09[-1], color=(0.3,0.7,0.7), marker='x', markersize=10, markeredgewidth=3)
axarr[0].plot(x08[-1], y08[-1], color=(0.7,0.7,0.3), marker='x', markersize=10, markeredgewidth=3)
axarr[0].plot(x07[-1], y07[-1], color=(0.4,0.7,0.4), marker='x', markersize=10, markeredgewidth=3)
axarr[0].plot(x06[-1], y06[-1], color=(0.3,0.7,0.3), marker='x', markersize=10, markeredgewidth=3)
axarr[0].plot(x05[-1], y05[-1], color=(0.7,0.3,0.3), marker='x', markersize=10, markeredgewidth=3)
axarr[0].plot(x04[-1], y04[-1], 'mx', markersize=10, markeredgewidth=3)
axarr[0].plot(x03[-1], y03[-1], 'cx', markersize=10, markeredgewidth=3)
axarr[0].plot(x02[-1], y02[-1], 'gx', markersize=10, markeredgewidth=3)
axarr[0].plot(x01[-1], y01[-1], 'bx', markersize=10, markeredgewidth=3)
axarr[0].plot(x00[-1], y00[-1], 'rx', markersize=10, markeredgewidth=3)
axarr[0].set_title('Same random seed', fontsize=13)
axarr[0].set_xlim(xmin=0)
axarr[0].set_xticks([0, 40, 80, 120, 160])
axarr[0].set_yticks([0, 0.2, 0.4, 0.6, 0.8, 1])
axarr[0].set_xlabel('Time (seconds)')
axarr[0].set_ylabel('Validation accuracy')
axarr[0].grid()

axarr[1].plot(x19, y19, color=(0.3,0.7,0.7), linestyle='-')
axarr[1].plot(x18, y18, color=(0.7,0.7,0.3), linestyle='-')
axarr[1].plot(x17, y17, color=(0.4,0.7,0.4), linestyle='-')
axarr[1].plot(x16, y16, color=(0.3,0.7,0.3), linestyle='-')
axarr[1].plot(x15, y15, color=(0.7,0.3,0.3), linestyle='-')
axarr[1].plot(x14, y14, '-m', markersize=3)
axarr[1].plot(x13, y13, '-c', markersize=3)
axarr[1].plot(x12, y12, '-g', markersize=3)
axarr[1].plot(x11, y11, '-b', markersize=3)
axarr[1].plot(x10, y10, '-r', markersize=3)
axarr[1].plot(x19[-1], y19[-1], color=(0.3,0.7,0.7), marker='x', markersize=10, markeredgewidth=3)
axarr[1].plot(x18[-1], y18[-1], color=(0.7,0.7,0.3), marker='x', markersize=10, markeredgewidth=3)
axarr[1].plot(x17[-1], y17[-1], color=(0.4,0.7,0.4), marker='x', markersize=10, markeredgewidth=3)
axarr[1].plot(x16[-1], y16[-1], color=(0.3,0.7,0.3), marker='x', markersize=10, markeredgewidth=3)
axarr[1].plot(x15[-1], y15[-1], color=(0.7,0.3,0.3), marker='x', markersize=10, markeredgewidth=3)
axarr[1].plot(x14[-1], y14[-1], 'mx', markersize=10, markeredgewidth=3)
axarr[1].plot(x13[-1], y13[-1], 'cx', markersize=10, markeredgewidth=3)
axarr[1].plot(x12[-1], y12[-1], 'gx', markersize=10, markeredgewidth=3)
axarr[1].plot(x11[-1], y11[-1], 'bx', markersize=10, markeredgewidth=3)
axarr[1].plot(x10[-1], y10[-1], 'rx', markersize=10, markeredgewidth=3)
axarr[1].set_title('Different random seeds', fontsize=13)
axarr[1].set_xlim(xmin=0)
axarr[1].set_xticks([0, 40, 80, 120, 160])
axarr[1].set_yticks([0, 0.2, 0.4, 0.6, 0.8, 1])
axarr[1].set_xlabel('Time (seconds)')
axarr[1].set_ylabel('Validation accuracy')
axarr[1].grid()

for ax in axarr:
  ax.tick_params(axis='both', which='major', labelsize=14)

plt.tight_layout()
plt.savefig('variance-test.pdf')

==> figs/vs-best-settings.py <==
#!/usr/bin/env python
# a bar plot with errorbars
import matplotlib as mpl
mpl.use('Agg')
import numpy as np
import matplotlib.pyplot as plt

import matplotlib
# Switch from Type 3 fonts to TrueType or Type 1
# matplotlib.rcParams['pdf.fonttype'] = 42
# matplotlib.rcParams['ps.fonttype'] = 42
matplotlib.rcParams['ps.useafm'] = True
matplotlib.rcParams['pdf.use14corefonts'] = True
matplotlib.rcParams['text.usetex'] = True

# HyperOpt Searcher
x20 = [
0              ,
216.746        ,
217.07         ,
217.831        ,
218.565        ,
219.285        ,
220.008        ,
220.739        ,
221.452        ,
222.171        ,
222.881        ,
223.604        ,
224.304        ,
224.997        ,
225.714        ,
226.422        ,
227.121        ,
227.838        ,
228.543        ,
229.272        ,
229.993        ,
230.708        ,
231.42         ,
232.139        ,
232.897        ,
233.628        ,
234.359        ,
235.096        ,
235.807        ,
236.517        ,
237.257        ,
237.976        ,
238.679        ,
239.394        ,
240.13         ,
240.884        ,
241.606        ,
242.366        ,
243.128        ,
243.877        ,
244.636        ,
245.383        ,
246.137        ,
246.897        ,
247.637        ,
248.363        ,
249.105        ,
249.847        ,
250.579        ,
251.365        ,
252.086        ,
252.83         ,
253.574        ,
254.288        ,
255.002        ,
255.749        ,
256.497        ,
257.22         ,
257.928        ,
258.649        ,
259.367        ,
260.091        ,
260.801        ,
261.521        ,
262.259        ,
263.037        ,
263.799        ,
264.529        ,
265.257        ,
266            ,
266.724        ,
267.434        ,
268.164        ,
268.883        ,
269.621        ,
270.344        ,
271.073        ,
271.819        ,
272.559        ,
273.293        ,
274.024        ,
274.737        ,
275.465        ,
276.197        ,
276.9          ,
277.659        ,
278.418        ,
279.158        ,
279.929        ,
280.661        ,
281.435        ,
282.166        ,
282.948        ,
283.699        ,
284.417        ,
285.158        ,
285.893        ,
286.606        ,
287.34         ,
288.066        ,
288.801        ,
289.537        ,
290.257        ,
290.984        ,
291.708        ,
292.429        ,
293.158        ,
293.912        ,
294.648        ,
295.366        ,
296.091        ,
296.855        ,
297.585        ,
383.848        ,
384.357        ,
384.823        ,
385.28         ,
385.736        ,
386.191        ,
386.653        ,
387.112        ,
387.573        ,
388.03         ,
388.483        ,
388.939        ,
389.417        ,
389.866        ,
390.32         ,
390.772        ,
391.218        ,
391.664        ,
392.111        ,
392.604        ,
393.055        ,
393.511        ,
393.973        ,
394.424        ,
394.925        ,
395.404        ,
395.857        ,
396.31         ,
396.762        ,
397.216        ,
397.704        ,
398.158        ,
398.615        ,
399.074        ,
499.129

]

y20 = [
0.1          ,
0.1          ,
0.392969     ,
0.441199     ,
0.501843     ,
0.539355     ,
0.523975     ,
0.56886      ,
0.585364     ,
0.631519     ,
0.616162     ,
0.640393     ,
0.639258     ,
0.595142     ,
0.672974     ,
0.663635     ,
0.671741     ,
0.683496     ,
0.701782     ,
0.691907     ,
0.690295     ,
0.711633     ,
0.713574     ,
0.69502      ,
0.713965     ,
0.723792     ,
0.707947     ,
0.682751     ,
0.721619     ,
0.730835     ,
0.727869     ,
0.724121     ,
0.731165     ,
0.720447     ,
0.710815     ,
0.735693     ,
0.736499     ,
0.723022     ,
0.736487     ,
0.741064     ,
0.735144     ,
0.745886     ,
0.736011     ,
0.739209     ,
0.731238     ,
0.75083      ,
0.749768     ,
0.748315     ,
0.741333     ,
0.747583     ,
0.753894     ,
0.750757     ,
0.74458      ,
0.740503     ,
0.740894     ,
0.754614     ,
0.757361     ,
0.734241     ,
0.744397     ,
0.744922     ,
0.747949     ,
0.751123     ,
0.753735     ,
0.753125     ,
0.754016     ,
0.750659     ,
0.753809     ,
0.760461     ,
0.750891     ,
0.756079     ,
0.75675      ,
0.7573       ,
0.736768     ,
0.753308     ,
0.751611     ,
0.754993     ,
0.756641     ,
0.750085     ,
0.753125     ,
0.749426     ,
0.754456     ,
0.757947     ,
0.747681     ,
0.76217      ,
0.749487     ,
0.752197     ,
0.757117     ,
0.753162     ,
0.76106      ,
0.749377     ,
0.754395     ,
0.739697     ,
0.75874      ,
0.762244     ,
0.758557     ,
0.751428     ,
0.753174     ,
0.755164     ,
0.761121     ,
0.751587     ,
0.756873     ,
0.757886     ,
0.751294     ,
0.760938     ,
0.754358     ,
0.761499     ,
0.752161     ,
0.748975     ,
0.743396     ,
0.754199     ,
0.747864     ,
0.758472     ,
0.752075     ,
0.752075     ,
0.765906     ,
0.764917     ,
0.765735     ,
0.764771     ,
0.764844     ,
0.764807     ,
0.764478     ,
0.76427      ,
0.764539     ,
0.764331     ,
0.764636     ,
0.764514     ,
0.76394      ,
0.76637      ,
0.764929     ,
0.763513     ,
0.763147     ,
0.764331     ,
0.764417     ,
0.764038     ,
0.764209     ,
0.76344      ,
0.763538     ,
0.763647     ,
0.764697     ,
0.764148     ,
0.763562     ,
0.763953     ,
0.763928     ,
0.763635     ,
0.763184     ,
0.763867     ,
0.762866     ,
0.762866
]

# AdaRevision
x22 = [
0          ,
0.45       ,
0.98       ,
1.56       ,
2.12       ,
2.64       ,
3.18       ,
3.69       ,
4.2        ,
4.73       ,
5.24       ,
5.77       ,
6.35       ,
6.87       ,
7.39       ,
7.9        ,
8.41       ,
8.94       ,
9.48       ,
10.01      ,
10.52      ,
11.05      ,
11.56      ,
12.07      ,
12.6       ,
13.17      ,
13.71      ,
14.24      ,
14.78      ,
15.32      ,
15.88      ,
16.4       ,
16.95      ,
17.46      ,
17.97      ,
18.51      ,
19.08      ,
19.6       ,
20.16      ,
20.71      ,
21.23      ,
21.76      ,
22.26      ,
22.82      ,
23.32      ,
23.89      ,
24.41      ,
24.93      ,
25.44      ,
25.99      ,
26.49      ,
27.05      ,
27.59      ,
28.11      ,
28.63      ,
29.14      ,
29.72      ,
30.27      ,
30.84      ,
31.41      ,
31.97      ,
32.5       ,
33.03      ,
33.59      ,
34.14      ,
34.68      ,
35.23      ,
35.75      ,
36.28      ,
36.81      ,
37.36      ,
37.93      ,
38.43      ,
38.96      ,
39.5       ,
40         ,
40.55      ,
41.09      ,
41.66      ,
42.2       ,
42.73      ,
43.25      ,
43.79      ,
44.31      ,
44.82      ,
45.34      ,
45.86      ,
46.38      ,
46.9       ,
47.46      ,
47.99      ,
48.5       ,
49.06      ,
49.6       ,
50.13      ,
50.67      ,
51.19      ,
51.7       ,
52.21      ,
52.72      ,
53.24      ,
53.77      ,
54.31      ,
54.84      ,
55.41      ,
55.94      ,
56.46      ,
56.97      ,
57.52      ,
58.07      ,
58.62      ,
59.12      ,
59.64      ,
60.16      ,
60.69      ,
61.23      ,
61.75      ,
62.27      ,
62.8       ,
63.32      ,
63.83      ,
64.35      ,
64.88      ,
65.39      ,
65.89      ,
66.42      ,
66.94      ,
67.46      ,
67.97      ,
68.52      ,
69.05      ,
69.61      ,
70.14      ,
70.68      ,
71.19      ,
71.7       ,
72.23      ,
72.76      ,
73.26      ,
73.77      ,
74.28      ,
74.79      ,
75.3       ,
75.83      ,
76.36      ,
76.87      ,
77.4       ,
77.9       ,
78.43      ,
78.94      ,
79.53      ,
80.08      ,
80.61      ,
81.14      ,
81.67      ,
82.2       ,
82.73      ,
83.24      ,
83.76      ,
84.31      ,
84.84      ,
85.37      ,
85.9       ,
86.41

]

y22 = [
0.1         ,
0.276746    ,
0.365112    ,
0.426819    ,
0.472217    ,
0.458362    ,
0.506006    ,
0.494482    ,
0.520532    ,
0.53772     ,
0.542273    ,
0.555847    ,
0.570728    ,
0.589429    ,
0.587097    ,
0.606274    ,
0.594043    ,
0.597449    ,
0.604492    ,
0.621387    ,
0.615601    ,
0.643945    ,
0.644958    ,
0.646411    ,
0.639722    ,
0.647778    ,
0.657507    ,
0.661035    ,
0.658362    ,
0.66322     ,
0.668225    ,
0.680603    ,
0.680151    ,
0.676855    ,
0.686755    ,
0.673059    ,
0.697864    ,
0.678088    ,
0.683093    ,
0.682544    ,
0.707874    ,
0.693896    ,
0.692334    ,
0.697388    ,
0.694275    ,
0.699292    ,
0.704944    ,
0.703308    ,
0.709033    ,
0.699329    ,
0.708411    ,
0.707727    ,
0.718005    ,
0.696228    ,
0.703967    ,
0.710791    ,
0.7203      ,
0.71095     ,
0.720801    ,
0.721875    ,
0.718225    ,
0.724463    ,
0.707666    ,
0.729895    ,
0.725732    ,
0.716199    ,
0.734998    ,
0.724207    ,
0.728955    ,
0.71958     ,
0.731226    ,
0.723096    ,
0.733264    ,
0.731238    ,
0.728772    ,
0.734436    ,
0.727319    ,
0.724036    ,
0.732886    ,
0.739478    ,
0.736438    ,
0.736926    ,
0.733789    ,
0.733899    ,
0.724902    ,
0.730273    ,
0.737512    ,
0.7396      ,
0.739832    ,
0.740015    ,
0.740454    ,
0.739832    ,
0.740442    ,
0.728833    ,
0.734082    ,
0.740625    ,
0.741907    ,
0.744629    ,
0.737219    ,
0.733728    ,
0.720068    ,
0.745959    ,
0.740637    ,
0.735864    ,
0.747473    ,
0.74563     ,
0.740186    ,
0.742859    ,
0.741724    ,
0.744922    ,
0.748816    ,
0.747815    ,
0.746716    ,
0.747534    ,
0.748169    ,
0.735791    ,
0.743079    ,
0.751624    ,
0.745618    ,
0.744946    ,
0.736255    ,
0.745935    ,
0.737439    ,
0.743066    ,
0.74364     ,
0.749561    ,
0.747083    ,
0.749854    ,
0.75105     ,
0.749146    ,
0.744043    ,
0.746594    ,
0.752759    ,
0.747412    ,
0.750671    ,
0.751233    ,
0.747974    ,
0.735168    ,
0.744299    ,
0.747351    ,
0.750586    ,
0.75199     ,
0.749243    ,
0.754858    ,
0.742615    ,
0.749939    ,
0.748474    ,
0.749963    ,
0.750647    ,
0.747656    ,
0.742773    ,
0.746399    ,
0.740918    ,
0.750037    ,
0.751257    ,
0.750793    ,
0.745398    ,
0.742261    ,
0.751746    ,
0.752185    ,
0.746802    ,
0.748669    ,
0.746716    ,
0.752527

]

# RMSProp
x23 = [
0           ,
0.60095     ,
1.07918     ,
1.56891     ,
2.07471     ,
2.58175     ,
3.07568     ,
3.56661     ,
4.07761     ,
4.56452     ,
5.05193     ,
5.56578     ,
6.07104     ,
6.57641     ,
7.06514     ,
7.55088     ,
8.03379     ,
8.52381     ,
9.01084     ,
9.51986     ,
10.0222     ,
10.5011     ,
11.0108     ,
11.5013     ,
11.9865     ,
12.4976     ,
12.9822     ,
13.4761     ,
13.9687     ,
14.4527     ,
14.9385     ,
15.422      ,
15.9024     ,
16.3934     ,
16.8747     ,
17.3589     ,
17.8364     ,
18.3238     ,
18.8137     ,
19.295      ,
19.8066     ,
20.3135     ,
20.8004     ,
21.2921     ,
21.8349     ,
22.3517     ,
22.859      ,
23.3366     ,
23.8124     ,
24.3018     ,
24.7866     ,
25.2758     ,
25.7646     ,
26.2563     ,
26.7872     ,
27.2764     ,
27.8131     ,
28.2968     ,
28.7821     ,
29.263      ,
29.7486     ,
30.2313     ,
30.7407     ,
31.237      ,
31.7516     ,
32.2371     ,
32.7155     ,
33.2025     ,
33.691      ,
34.1712     ,
34.6563     ,
35.1858     ,
35.6987     ,
36.2127     ,
36.6929     ,
37.1801     ,
37.6635     ,
38.161      ,
38.6396     ,
39.1217     ,
39.6233     ,
40.1313     ,
40.6269     ,
41.114      ,
41.6048     ,
42.0912     ,
42.5808     ,
43.0586     ,
43.5457     ,
44.0303     ,
44.5169     ,
45.0503     ,
45.5398     ,
46.0285     ,
46.5137     ,
47.009      ,
47.5066     ,
47.9909     ,
48.4689     ,
48.9553     ,
49.4418     ,
49.933      ,
50.4243     ,
50.9188     ,
51.4483     ,
51.9517     ,
52.4683     ,
52.9503     ,
53.4671     ,
53.9838     ,
54.475      ,
54.9582     ,
55.4533     ,
55.9334     ,
56.4261     ,
56.9113     ,
57.3961     ,
57.8768     ,
58.351      ,
58.8322     ,
59.3403     ,
59.826      ,
60.3127     ,
60.8223     ,
61.3374     ,
61.8371     ,
62.3257     ,
62.8093     ,
63.322      ,
63.8505     ,
64.3518     ,
64.8355     ,
65.3176     ,
65.8108     ,
66.298      ,
66.7898     ,
67.2729     ,
67.7762     ,
68.2719     ,
68.768      ,
69.2542     ,
69.7479     ,
70.2358     ,
70.7212     ,
71.2417     ,
71.7381     ,
72.2261     ,
72.7243     ,
73.2159     ,
73.7498     ,
74.2724     ,
74.7676     ,
75.2498     ,
75.7483     ,
76.2386     ,
76.7302     ,
77.2482     ,
77.7396     ,
78.2303     ,
78.715      ,
79.2538     ,
79.7714     ,
80.2617     ,
80.754      ,
81.2324     ,
81.7691     ,
82.2788     ,
82.7683     ,
83.261      ,
83.7562     ,
84.2359     ,
84.722      ,
85.2124     ,
85.7085     ,
86.2368     ,
86.7568     ,
87.2507     ,
87.7513     ,
88.2461     ,
88.7622     ,
89.255      ,
89.7458     ,
90.2365     ,
90.7231     ,
91.2139     ,
91.698      ,
92.2047     ,
92.7126     ,
93.2158     ,
93.7312     ,
94.2206     ,
94.7223     ,
95.2298     ,
95.7247     ,
96.2398     ,
96.7399     ,
97.2792     ,
97.8064     ,
98.331      ,
98.8271     ,
99.3208     ,
99.8157     ,
100.32      ,
100.814     ,
101.308     ,
101.836     ,
102.328     ,
102.866     ,
103.375     ,
103.869     ,
104.373     ,
104.883     ,
105.402     ,
105.906     ,
106.408     ,
106.903     ,
107.401

]

y23 = [
0.1         ,
0.327747    ,
0.389697    ,
0.385168    ,
0.44989     ,
0.443262    ,
0.454871    ,
0.487671    ,
0.496741    ,
0.469751    ,
0.507861    ,
0.519897    ,
0.521655    ,
0.514563    ,
0.532178    ,
0.535803    ,
0.555286    ,
0.557458    ,
0.570935    ,
0.552441    ,
0.581409    ,
0.569153    ,
0.582117    ,
0.604944    ,
0.597058    ,
0.603516    ,
0.614111    ,
0.611072    ,
0.621338    ,
0.613684    ,
0.614233    ,
0.623853    ,
0.623901    ,
0.631165    ,
0.642139    ,
0.649988    ,
0.641248    ,
0.658862    ,
0.655432    ,
0.665796    ,
0.665845    ,
0.655859    ,
0.679382    ,
0.667578    ,
0.676672    ,
0.673792    ,
0.674451    ,
0.675879    ,
0.663       ,
0.674048    ,
0.67771     ,
0.689038    ,
0.679407    ,
0.693896    ,
0.699927    ,
0.686951    ,
0.689221    ,
0.697205    ,
0.692542    ,
0.705481    ,
0.699316    ,
0.69447     ,
0.70022     ,
0.700745    ,
0.695959    ,
0.689514    ,
0.688208    ,
0.693933    ,
0.705261    ,
0.695178    ,
0.722473    ,
0.707214    ,
0.697375    ,
0.715601    ,
0.707947    ,
0.708643    ,
0.712036    ,
0.714294    ,
0.715405    ,
0.723413    ,
0.718811    ,
0.71217     ,
0.720728    ,
0.720459    ,
0.719922    ,
0.721277    ,
0.726526    ,
0.719922    ,
0.726501    ,
0.737207    ,
0.717273    ,
0.710168    ,
0.71637     ,
0.718518    ,
0.73092     ,
0.73501     ,
0.73479     ,
0.722717    ,
0.71123     ,
0.725684    ,
0.742505    ,
0.733936    ,
0.736377    ,
0.73042     ,
0.734619    ,
0.732776    ,
0.735889    ,
0.737756    ,
0.714868    ,
0.734534    ,
0.7453      ,
0.739758    ,
0.741443    ,
0.731726    ,
0.734058    ,
0.740442    ,
0.738379    ,
0.735474    ,
0.738452    ,
0.746338    ,
0.742322    ,
0.745483    ,
0.748071    ,
0.74812     ,
0.743994    ,
0.746289    ,
0.745361    ,
0.737354    ,
0.738782    ,
0.750146    ,
0.743774    ,
0.741162    ,
0.744177    ,
0.746997    ,
0.745459    ,
0.747986    ,
0.748608    ,
0.734814    ,
0.734924    ,
0.744202    ,
0.749304    ,
0.752197    ,
0.749011    ,
0.758728    ,
0.747351    ,
0.749854    ,
0.752808    ,
0.74198     ,
0.745203    ,
0.752271    ,
0.75238     ,
0.750146    ,
0.746326    ,
0.737573    ,
0.750854    ,
0.746069    ,
0.759351    ,
0.731262    ,
0.75188     ,
0.758105    ,
0.763196    ,
0.757324    ,
0.757117    ,
0.749536    ,
0.761255    ,
0.750232    ,
0.757092    ,
0.75332     ,
0.754785    ,
0.754175    ,
0.749207    ,
0.760791    ,
0.758801    ,
0.76167     ,
0.758276    ,
0.755566    ,
0.755322    ,
0.758032    ,
0.765491    ,
0.762891    ,
0.751367    ,
0.760583    ,
0.758911    ,
0.760132    ,
0.756555    ,
0.753442    ,
0.75321     ,
0.753918    ,
0.757983    ,
0.744934    ,
0.759717    ,
0.743506    ,
0.76792     ,
0.760571    ,
0.743787    ,
0.763904    ,
0.769373    ,
0.75116     ,
0.76051     ,
0.756396    ,
0.752148    ,
0.747729    ,
0.756055    ,
0.76283     ,
0.759155    ,
0.754517    ,
0.764502    ,
0.766431    ,
0.760815    ,
0.765283    ,
0.757715    ,
0.760583    ,
0.764221    ,
0.758313    ,
0.764819    ,
0.766467    ,
0.762476

]

# Nesterov
x24 = [
0          ,
0.527      ,
1.052      ,
1.575      ,
2.096      ,
2.624      ,
3.155      ,
3.659      ,
4.164      ,
4.663      ,
5.163      ,
5.684      ,
6.181      ,
6.684      ,
7.182      ,
7.678      ,
8.177      ,
8.675      ,
9.178      ,
9.676      ,
10.18      ,
10.682     ,
11.185     ,
11.71      ,
12.232     ,
12.758     ,
13.283     ,
13.788     ,
14.317     ,
14.829     ,
15.358     ,
15.863     ,
16.393     ,
16.903     ,
17.404     ,
17.906     ,
18.411     ,
18.942     ,
19.45      ,
19.948     ,
20.454     ,
20.959     ,
21.456     ,
21.954     ,
22.451     ,
22.958     ,
23.456     ,
23.958     ,
24.461     ,
24.976     ,
25.504     ,
26.006     ,
26.517     ,
27.021     ,
27.53      ,
28.033     ,
28.536     ,
29.035     ,
29.586     ,
30.113     ,
30.642     ,
31.14      ,
31.656     ,
32.19      ,
32.716     ,
33.222     ,
33.727     ,
34.233     ,
34.759     ,
35.287     ,
35.798     ,
36.346     ,
36.857     ,
37.364     ,
37.867     ,
38.37      ,
38.875     ,
39.374     ,
39.874     ,
40.371     ,
40.87      ,
41.365     ,
41.868     ,
42.373     ,
42.898     ,
43.453     ,
43.975     ,
44.475     ,
44.984     ,
45.49      ,
45.987     ,
46.488     ,
47.012     ,
47.513     ,
48.019     ,
48.521     ,
49.026     ,
49.571     ,
50.073     ,
50.596     ,
51.096     ,
51.599     ,
52.098     ,
52.597     ,
53.089     ,
53.589     ,
54.094     ,
54.616     ,
55.143     ,
55.678     ,
56.186     ,
56.691     ,
57.186     ,
57.709     ,
58.203     ,
58.721     ,
59.245     ,
59.76      ,
60.272     ,
60.788     ,
61.293     ,
61.791     ,
62.287     ,
62.789     ,
63.287     ,
63.783     ,
64.289     ,
64.794     ,
65.3       ,
65.802     ,
66.296     ,
66.799     ,
67.298     ,
67.819     ,
68.345     ,
68.868     ,
69.397     ,
69.903     ,
70.408     ,
70.915     ,
71.416     ,
71.92      ,
72.421     ,
72.919     ,
73.421     ,
73.928     ,
74.429     ,
74.925     ,
75.416     ,
75.912     ,
76.405     ,
76.903     ,
77.4       ,
77.923     ,
78.422     ,
78.928     ,
79.425     ,
79.947     ,
80.453     ,
81.001     ,
81.504     ,
82.009     ,
82.517     ,
83.05      ,
83.548     ,
84.051     ,
84.547     ,
85.057     ,
85.56

]

y24 = [
0.1         ,
0.261511    ,
0.321069    ,
0.366992    ,
0.417639    ,
0.444434    ,
0.462756    ,
0.505518    ,
0.490637    ,
0.514429    ,
0.537988    ,
0.510999    ,
0.545105    ,
0.547949    ,
0.558374    ,
0.569958    ,
0.576062    ,
0.576575    ,
0.600378    ,
0.583179    ,
0.612073    ,
0.629492    ,
0.613049    ,
0.632715    ,
0.62052     ,
0.631946    ,
0.641919    ,
0.648901    ,
0.612793    ,
0.647754    ,
0.645593    ,
0.655054    ,
0.658423    ,
0.672839    ,
0.668433    ,
0.648962    ,
0.639172    ,
0.685376    ,
0.671375    ,
0.683606    ,
0.677893    ,
0.691772    ,
0.686914    ,
0.70094     ,
0.691907    ,
0.681641    ,
0.685266    ,
0.698413    ,
0.695093    ,
0.704773    ,
0.690222    ,
0.690625    ,
0.695337    ,
0.688538    ,
0.721973    ,
0.71106     ,
0.708997    ,
0.695459    ,
0.707141    ,
0.714844    ,
0.713879    ,
0.705298    ,
0.723926    ,
0.703223    ,
0.716724    ,
0.714404    ,
0.714636    ,
0.699304    ,
0.712537    ,
0.724561    ,
0.718323    ,
0.715845    ,
0.722729    ,
0.725183    ,
0.722595    ,
0.7099      ,
0.729993    ,
0.71571     ,
0.714221    ,
0.723938    ,
0.718542    ,
0.738538    ,
0.728821    ,
0.715808    ,
0.726294    ,
0.71228     ,
0.729419    ,
0.724951    ,
0.72804     ,
0.733423    ,
0.72771     ,
0.724622    ,
0.726306    ,
0.729443    ,
0.735425    ,
0.735034    ,
0.727979    ,
0.741589    ,
0.739526    ,
0.738123    ,
0.739465    ,
0.732593    ,
0.738525    ,
0.735205    ,
0.740552    ,
0.711621    ,
0.726575    ,
0.743237    ,
0.73584     ,
0.741785    ,
0.730713    ,
0.743066    ,
0.733704    ,
0.744775    ,
0.726733    ,
0.741479    ,
0.743311    ,
0.747449    ,
0.747632    ,
0.735498    ,
0.735571    ,
0.747437    ,
0.746497    ,
0.744604    ,
0.7474      ,
0.738428    ,
0.74939     ,
0.748083    ,
0.748279    ,
0.744897    ,
0.737329    ,
0.740283    ,
0.733167    ,
0.750806    ,
0.745776    ,
0.743103    ,
0.75105     ,
0.731201    ,
0.744873    ,
0.746252    ,
0.749304    ,
0.745789    ,
0.744348    ,
0.733081    ,
0.74353     ,
0.742786    ,
0.741992    ,
0.746875    ,
0.75542     ,
0.733386    ,
0.746008    ,
0.73208     ,
0.743738    ,
0.749402    ,
0.746558    ,
0.749402    ,
0.740894    ,
0.748706    ,
0.734546    ,
0.742004    ,
0.746338    ,
0.750549    ,
0.75509     ,
0.751184    ,
0.75127     ,
0.748083    ,
0.750891    ,
0.749658    ,
0.747681

]

# Adam
x25 = [
0             ,
0.6035        ,
1.2436        ,
1.8991        ,
2.5031        ,
3.1111        ,
3.7082        ,
4.312         ,
4.9279        ,
5.5372        ,
6.1381        ,
6.7429        ,
7.3567        ,
7.9583        ,
8.5689        ,
9.1866        ,
9.7927        ,
10.4008       ,
11.0108       ,
11.6187       ,
12.2231       ,
12.8414       ,
13.4366       ,
14.0695       ,
14.7046       ,
15.3478       ,
15.9822       ,
16.5952       ,
17.1969       ,
17.8121       ,
18.4247       ,
19.0627       ,
19.7013       ,
20.3065       ,
20.9192       ,
21.553        ,
22.1929       ,
22.8293       ,
23.4654       ,
24.105        ,
24.7282       ,
25.3913       ,
26.0381       ,
26.6535       ,
27.2582       ,
27.8847       ,
28.5283       ,
29.1687       ,
29.7827       ,
30.3818       ,
31.0415       ,
31.6846       ,
32.2902       ,
32.9251       ,
33.5403       ,
34.205        ,
34.8214       ,
35.4732       ,
36.1028       ,
36.7116       ,
37.3249       ,
37.9269       ,
38.5448       ,
39.163        ,
39.7832       ,
40.4199       ,
41.0367       ,
41.6404       ,
42.3026       ,
42.9608       ,
43.5715       ,
44.1821       ,
44.8021       ,
45.4173       ,
46.0746       ,
46.707        ,
47.3378       ,
47.9501       ,
48.5824       ,
49.2065       ,
49.8323       ,
50.464        ,
51.1087       ,
51.7503       ,
52.3826       ,
53.0075       ,
53.6385       ,
54.2551       ,
54.8664       ,
55.4783       ,
56.0905       ,
56.7001       ,
57.3164       ,
57.9672       ,
58.5955       ,
59.2427       ,
59.8883       ,
60.5395       ,
61.1916       ,
61.8245       ,
62.4518       ,
63.0695       ,
63.6774       ,
64.295        ,
64.9102       ,
65.5332       ,
66.1528       ,
66.7623       ,
67.3734       ,
68.0033       ,
68.606        ,
69.2123       ,
69.8253       ,
70.4534       ,
71.0856       ,
71.7117       ,
72.3879       ,
73.0288       ,
73.6498       ,
74.267        ,
74.8824       ,
75.5054       ,
76.1215       ,
76.7434       ,
77.3469       ,
77.9764       ,
78.5919       ,
79.2392       ,
79.9154       ,
80.5558       ,
81.189        ,
81.8089       ,
82.4187       ,
83.0492       ,
83.665        ,
84.2781       ,
84.9333       ,
85.5932       ,
86.2213       ,
86.839        ,
87.445        ,
88.0517       ,
88.6659       ,
89.2833       ,
89.9023       ,
90.5293       ,
91.1383       ,
91.7503       ,
92.3633       ,
92.9813       ,
93.6093       ,
94.2203       ,
94.8573       ,
95.5093       ,
96.1343       ,
96.7713       ,
97.4273       ,
98.0683       ,
98.7043       ,
99.3253       ,
99.9473       ,
100.5973      ,
101.2163      ,
101.8273      ,
102.4463      ,
103.0523      ,
103.6693      ,
104.2883      ,
104.9113      ,
105.5353      ,
106.1543      ,
106.7663      ,
107.4033      ,
108.0273      ,
108.6453      ,
109.3073      ,
109.9273      ,
110.5473      ,
111.1763      ,
111.7913      ,
112.4213      ,
113.0733      ,
113.7173      ,
114.3773      ,
114.9953      ,
115.6173      ,
116.2393      ,
116.8563      ,
117.4863      ,
118.0943      ,
118.7373      ,
119.3703      ,
119.9983      ,
120.6093      ,
121.2213      ,
121.8423      ,
122.4683      ,
123.0833      ,
123.7443      ,
124.3623      ,
124.9743      ,
125.5793      ,
126.1853      ,
126.8063

]

y25 = [
0.1         ,
0.316162    ,
0.387122    ,
0.418762    ,
0.465088    ,
0.472729    ,
0.50896     ,
0.4927      ,
0.538464    ,
0.552979    ,
0.54082     ,
0.549475    ,
0.564099    ,
0.579138    ,
0.578821    ,
0.575073    ,
0.578418    ,
0.607593    ,
0.587       ,
0.588892    ,
0.622705    ,
0.619373    ,
0.620557    ,
0.611182    ,
0.630029    ,
0.615796    ,
0.609094    ,
0.637927    ,
0.610535    ,
0.634216    ,
0.618665    ,
0.639148    ,
0.63175     ,
0.656421    ,
0.65387     ,
0.652295    ,
0.659741    ,
0.646936    ,
0.638403    ,
0.659448    ,
0.65542     ,
0.666406    ,
0.651831    ,
0.659863    ,
0.674365    ,
0.666357    ,
0.678674    ,
0.666943    ,
0.669421    ,
0.662158    ,
0.665137    ,
0.679651    ,
0.674463    ,
0.684094    ,
0.67832     ,
0.687195    ,
0.659558    ,
0.680908    ,
0.681311    ,
0.687085    ,
0.691553    ,
0.693066    ,
0.690869    ,
0.692505    ,
0.685498    ,
0.685876    ,
0.690955    ,
0.702722    ,
0.691345    ,
0.677148    ,
0.708118    ,
0.693945    ,
0.706311    ,
0.702917    ,
0.700464    ,
0.702283    ,
0.707019    ,
0.703357    ,
0.710706    ,
0.713074    ,
0.710852    ,
0.70863     ,
0.711182    ,
0.717773    ,
0.720129    ,
0.71283     ,
0.721802    ,
0.703101    ,
0.715796    ,
0.704626    ,
0.706995    ,
0.696973    ,
0.713843    ,
0.708252    ,
0.712988    ,
0.720276    ,
0.718665    ,
0.696997    ,
0.714722    ,
0.71582     ,
0.702942    ,
0.723682    ,
0.720813    ,
0.727441    ,
0.73042     ,
0.730139    ,
0.726929    ,
0.72301     ,
0.718213    ,
0.732275    ,
0.721851    ,
0.727771    ,
0.728259    ,
0.731116    ,
0.724414    ,
0.732422    ,
0.718945    ,
0.730774    ,
0.719678    ,
0.720276    ,
0.729578    ,
0.736902    ,
0.732043    ,
0.716687    ,
0.731433    ,
0.740649    ,
0.729895    ,
0.726355    ,
0.741248    ,
0.737439    ,
0.737805    ,
0.7453      ,
0.726172    ,
0.730017    ,
0.731421    ,
0.736597    ,
0.737561    ,
0.742188    ,
0.740173    ,
0.724805    ,
0.726929    ,
0.748181    ,
0.743518    ,
0.744531    ,
0.743103    ,
0.74021     ,
0.721448    ,
0.733044    ,
0.749817    ,
0.723279    ,
0.748328    ,
0.740063    ,
0.738257    ,
0.738098    ,
0.748828    ,
0.735303    ,
0.742273    ,
0.730981    ,
0.742725    ,
0.742175    ,
0.731995    ,
0.750085    ,
0.736182    ,
0.741357    ,
0.745532    ,
0.728723    ,
0.745679    ,
0.725562    ,
0.753748    ,
0.737463    ,
0.744983    ,
0.749609    ,
0.75127     ,
0.746033    ,
0.754272    ,
0.741296    ,
0.728674    ,
0.74187     ,
0.750098    ,
0.737146    ,
0.740479    ,
0.730798    ,
0.744153    ,
0.755176    ,
0.742554    ,
0.748181    ,
0.742041    ,
0.738293    ,
0.748877    ,
0.734387    ,
0.753821    ,
0.738391    ,
0.748145    ,
0.746069    ,
0.752368    ,
0.748279    ,
0.744177    ,
0.754187    ,
0.736096    ,
0.738843    ,
0.744543    ,
0.743567    ,
0.743848    ,
0.740076

]

# AdaDelta
x26 = [
0          ,
0.52       ,
1.04       ,
1.57       ,
2.1        ,
2.66       ,
3.18       ,
3.71       ,
4.22       ,
4.74       ,
5.27       ,
5.81       ,
6.33       ,
6.84       ,
7.36       ,
7.88       ,
8.4        ,
8.92       ,
9.43       ,
9.95       ,
10.48      ,
11.01      ,
11.52      ,
12.05      ,
12.57      ,
13.1       ,
13.63      ,
14.21      ,
14.76      ,
15.27      ,
15.8       ,
16.32      ,
16.83      ,
17.34      ,
17.86      ,
18.42      ,
18.99      ,
19.51      ,
20.04      ,
20.56      ,
21.11      ,
21.63      ,
22.16      ,
22.72      ,
23.25      ,
23.77      ,
24.28      ,
24.81      ,
25.33      ,
25.89      ,
26.43      ,
26.96      ,
27.5       ,
28.01      ,
28.56      ,
29.11      ,
29.63      ,
30.2       ,
30.72      ,
31.23      ,
31.77      ,
32.29      ,
32.81      ,
33.33      ,
33.85      ,
34.4       ,
34.92      ,
35.44      ,
35.96      ,
36.47      ,
36.99      ,
37.52      ,
38.06      ,
38.58      ,
39.11      ,
39.62      ,
40.16      ,
40.71      ,
41.24      ,
41.77      ,
42.3       ,
42.81      ,
43.36      ,
43.88      ,
44.4       ,
44.92      ,
45.44      ,
45.96      ,
46.48      ,
47.05      ,
47.61      ,
48.13      ,
48.65      ,
49.17      ,
49.69      ,
50.2       ,
50.77      ,
51.31      ,
51.84      ,
52.38      ,
52.92      ,
53.45      ,
54         ,
54.55      ,
55.08      ,
55.63      ,
56.2       ,
56.78      ,
57.36      ,
57.92      ,
58.48      ,
59.05      ,
59.62      ,
60.19      ,
60.76      ,
61.33

]

y26 = [
0.1         ,
0.304565    ,
0.387341    ,
0.43092     ,
0.447839    ,
0.481909    ,
0.498584    ,
0.535754    ,
0.527625    ,
0.559143    ,
0.585364    ,
0.604797    ,
0.612073    ,
0.605212    ,
0.624768    ,
0.610608    ,
0.649023    ,
0.641296    ,
0.657532    ,
0.648193    ,
0.6547      ,
0.659082    ,
0.677075    ,
0.665283    ,
0.6771      ,
0.680396    ,
0.665723    ,
0.702942    ,
0.686609    ,
0.702234    ,
0.679504    ,
0.699304    ,
0.72323     ,
0.691675    ,
0.699231    ,
0.70426     ,
0.701636    ,
0.710156    ,
0.70072     ,
0.722461    ,
0.721033    ,
0.724243    ,
0.709448    ,
0.718396    ,
0.722412    ,
0.73811     ,
0.727356    ,
0.734656    ,
0.712744    ,
0.71554     ,
0.722632    ,
0.730579    ,
0.711804    ,
0.72074     ,
0.7255      ,
0.728137    ,
0.740613    ,
0.72832     ,
0.737915    ,
0.742053    ,
0.736621    ,
0.738977    ,
0.741089    ,
0.747217    ,
0.736353    ,
0.730432    ,
0.749988    ,
0.730566    ,
0.744861    ,
0.728052    ,
0.742444    ,
0.745447    ,
0.734521    ,
0.748303    ,
0.749036    ,
0.73772     ,
0.745593    ,
0.748181    ,
0.737244    ,
0.754724    ,
0.737476    ,
0.739148    ,
0.74895     ,
0.734888    ,
0.751782    ,
0.757434    ,
0.741174    ,
0.744177    ,
0.745203    ,
0.749292    ,
0.734558    ,
0.757056    ,
0.735864    ,
0.734204    ,
0.754773    ,
0.764648    ,
0.756409    ,
0.753308    ,
0.747986    ,
0.737537    ,
0.736316    ,
0.740845    ,
0.745154    ,
0.747168    ,
0.746863    ,
0.751013    ,
0.739783    ,
0.748853    ,
0.747009    ,
0.753882    ,
0.731335    ,
0.75614     ,
0.752502    ,
0.753967    ,
0.753674    ,
0.745056

]

# AdaGrad
x27 = [
0          ,
0.49       ,
0.99       ,
1.5        ,
2          ,
2.51       ,
3          ,
3.51       ,
4          ,
4.51       ,
5.01       ,
5.5        ,
6.02       ,
6.52       ,
7.03       ,
7.53       ,
8.03       ,
8.53       ,
9.04       ,
9.54       ,
10.06      ,
10.56      ,
11.06      ,
11.58      ,
12.08      ,
12.57      ,
13.07      ,
13.56      ,
14.07      ,
14.57      ,
15.07      ,
15.57      ,
16.08      ,
16.61      ,
17.15      ,
17.65      ,
18.16      ,
18.66      ,
19.15      ,
19.65      ,
20.14      ,
20.66      ,
21.17      ,
21.69      ,
22.19      ,
22.69      ,
23.18      ,
23.7       ,
24.21      ,
24.7       ,
25.22      ,
25.75      ,
26.28      ,
26.83      ,
27.34      ,
27.84      ,
28.34      ,
28.85      ,
29.34      ,
29.84      ,
30.35      ,
30.86      ,
31.36      ,
31.86      ,
32.37      ,
32.88      ,
33.38      ,
33.88      ,
34.39      ,
34.92      ,
35.47      ,
36         ,
36.53      ,
37.06      ,
37.57      ,
38.08      ,
38.58      ,
39.08      ,
39.58      ,
40.09      ,
40.64      ,
41.2       ,
41.73      ,
42.25      ,
42.75      ,
43.3       ,
43.82      ,
44.36      ,
44.86      ,
45.37      ,
45.87      ,
46.38      ,
46.89      ,
47.39      ,
47.89      ,
48.39      ,
48.95      ,
49.48      ,
49.99      ,
50.5       ,
51.01      ,
51.53      ,
52.07      ,
52.58      ,
53.1       ,
53.61      ,
54.11      ,
54.61      ,
55.14      ,
55.64      ,
56.15      ,
56.65      ,
57.15      ,
57.66      ,
58.16      ,
58.68      ,
59.2       ,
59.73      ,
60.24      ,
60.74      ,
61.24      ,
61.75      ,
62.25      ,
62.76      ,
63.27      ,
63.78      ,
64.28      ,
64.78      ,
65.31      ,
65.84      ,
66.37      ,
66.87      ,
67.38      ,
67.92      ,
68.43      ,
68.93      ,
69.47      ,
70         ,
70.54      ,
71.07      ,
71.59      ,
72.09      ,
72.6       ,
73.15      ,
73.66      ,
74.18      ,
74.69      ,
75.2       ,
75.72      ,
76.21      ,
76.75      ,
77.28      ,
77.82      ,
78.35      ,
78.89      ,
79.4       ,
79.92      ,
80.42      ,
80.95      ,
81.46      ,
81.97      ,
82.47      ,
82.98      ,
83.49      ,
83.99      ,
84.5       ,
85         ,
85.51      ,
86.01      ,
86.52      ,
87.03      ,
87.54      ,
88.04      ,
88.55      ,
89.06      ,
89.56      ,
90.06      ,
90.59      ,
91.1       ,
91.6       ,
92.15      ,
92.69      ,
93.21      ,
93.75      ,
94.28      ,
94.79      ,
95.28      ,
95.78      ,
96.28      ,
96.79      ,
97.34      ,
97.85      ,
98.35      ,
98.86      ,
99.36      ,
99.87      ,
100.37     ,
100.92     ,
101.44     ,
101.95     ,
102.51     ,
103.04     ,
103.55     ,
104.09     ,
104.59     ,
105.1      ,
105.6      ,
106.11     ,
106.62     ,
107.12     ,
107.62     ,
108.13     ,
108.63     ,
109.13     ,
109.63     ,
110.14     ,
110.65     ,
111.15     ,
111.66     ,
112.16     ,
112.67     ,
113.23     ,
113.74     ,
114.24     ,
114.75     ,
115.25     ,
115.76     ,
116.26     ,
116.77     ,
117.28     ,
117.79     ,
118.29     ,
118.79     ,
119.3      ,
119.82     ,
120.33     ,
120.84     ,
121.34     ,
121.85     ,
122.36     ,
122.87     ,
123.37     ,
123.88     ,
124.38     ,
124.87     ,
125.38     ,
125.88     ,
126.38     ,
126.88     ,
127.39     ,
127.92     ,
128.48     ,
128.99     ,
129.49     ,
130.04     ,
130.54     ,
131.05     ,
131.54     ,
132.05     ,
132.55     ,
133.09     ,
133.63     ,
134.14     ,
134.63     ,
135.17     ,
135.68     ,
136.18     ,
136.69     ,
137.19     ,
137.71     ,
138.23     ,
138.78     ,
139.3      ,
139.8      ,
140.35     ,
140.85     ,
141.36     ,
141.91     ,
142.42     ,
142.93     ,
143.43     ,
143.94     ,
144.45     ,
144.96     ,
145.47     ,
145.98     ,
146.5      ,
147        ,
147.52     ,
148.04     ,
148.59     ,
149.1      ,
149.59     ,
150.1      ,
150.63     ,
151.12     ,
151.65     ,
152.21     ,
152.71     ,
153.22     ,
153.75     ,
154.25     ,
154.75     ,
155.25     ,
155.77     ,
156.3      ,
156.8      ,
157.3      ,
157.8      ,
158.3      ,
158.85     ,
159.35     ,
159.85     ,
160.41     ,
160.91     ,
161.46     ,
162.02     ,
162.53     ,
163.03     ,
163.55     ,
164.06     ,
164.56     ,
165.11     ,
165.63     ,
166.17     ,
166.68     ,
167.18     ,
167.68     ,
168.2      ,
168.73     ,
169.26     ,
169.77     ,
170.27     ,
170.78     ,
171.29     ,
171.8      ,
172.31     ,
172.82     ,
173.33     ,
173.85     ,
174.35     ,
174.87     ,
175.39     ,
175.91     ,
176.42     ,
176.92     ,
177.43     ,
177.94     ,
178.43     ,
178.94     ,
179.45     ,
179.95     ,
180.46     ,
180.96     ,
181.47     ,
182.02     ,
182.53     ,
183.04     ,
183.55     ,
184.05     ,
184.56     ,
185.06     ,
185.58     ,
186.09     ,
186.61     ,
187.11     ,
187.66     ,
188.17     ,
188.68     ,
189.18     ,
189.72     ,
190.23     ,
190.74     ,
191.29     ,
191.81     ,
192.35     ,
192.85     ,
193.36     ,
193.87     ,
194.38     ,
194.94     ,
195.51     ,
196.01     ,
196.52     ,
197.03     ,
197.54     ,
198.05     ,
198.56     ,
199.07     ,
199.6      ,
200.11     ,
200.61     ,
201.12     ,
201.65     ,
202.17     ,
202.68     ,
203.19     ,
203.7      ,
204.26     ,
204.77     ,
205.27     ,
205.78     ,
206.29     ,
206.8      ,
207.3      ,
207.82     ,
208.32     ,
208.83     ,
209.34     ,
209.89     ,
210.44     ,
210.95     ,
211.5      ,
212        ,
212.5      ,
213.01     ,
213.52     ,
214.03     ,
214.53     ,
215.04     ,
215.55     ,
216.05     ,
216.56     ,
217.07     ,
217.58     ,
218.13     ,
218.65

]

y27 = [
0.1        ,
0.318604   ,
0.37002    ,
0.393359   ,
0.423926   ,
0.441382   ,
0.45885    ,
0.469788   ,
0.479761   ,
0.486755   ,
0.483752   ,
0.494067   ,
0.499939   ,
0.500928   ,
0.522107   ,
0.508826   ,
0.519812   ,
0.510303   ,
0.533984   ,
0.536206   ,
0.538354   ,
0.542065   ,
0.54845    ,
0.555164   ,
0.552527   ,
0.56178    ,
0.564673   ,
0.562292   ,
0.569397   ,
0.57948    ,
0.575793   ,
0.584717   ,
0.583984   ,
0.587805   ,
0.598779   ,
0.598059   ,
0.591284   ,
0.595447   ,
0.595313   ,
0.603992   ,
0.602576   ,
0.603845   ,
0.609045   ,
0.598047   ,
0.607544   ,
0.610217   ,
0.61698    ,
0.613135   ,
0.619861   ,
0.614746   ,
0.621606   ,
0.61925    ,
0.622131   ,
0.626929   ,
0.62417    ,
0.615234   ,
0.626514   ,
0.630762   ,
0.614917   ,
0.62793    ,
0.630603   ,
0.636121   ,
0.637708   ,
0.635559   ,
0.636609   ,
0.633984   ,
0.63219    ,
0.629248   ,
0.636584   ,
0.639697   ,
0.639026   ,
0.640588   ,
0.640869   ,
0.64519    ,
0.644775   ,
0.644604   ,
0.649622   ,
0.650452   ,
0.650464   ,
0.643921   ,
0.646594   ,
0.652026   ,
0.650391   ,
0.655151   ,
0.651282   ,
0.643066   ,
0.651355   ,
0.651221   ,
0.658362   ,
0.657751   ,
0.65155    ,
0.656909   ,
0.659497   ,
0.663147   ,
0.657446   ,
0.661426   ,
0.659253   ,
0.656824   ,
0.662195   ,
0.66366    ,
0.661328   ,
0.661914   ,
0.664966   ,
0.665564   ,
0.665149   ,
0.66405    ,
0.666772   ,
0.664075   ,
0.661877   ,
0.667822   ,
0.668823   ,
0.671887   ,
0.669714   ,
0.672998   ,
0.668579   ,
0.674756   ,
0.674756   ,
0.670178   ,
0.673425   ,
0.675818   ,
0.67644    ,
0.676233   ,
0.679541   ,
0.676135   ,
0.67749    ,
0.68114    ,
0.680432   ,
0.679163   ,
0.681921   ,
0.684949   ,
0.675513   ,
0.684619   ,
0.68252    ,
0.680322   ,
0.684033   ,
0.687842   ,
0.684949   ,
0.684155   ,
0.686511   ,
0.68761    ,
0.688269   ,
0.692786   ,
0.686633   ,
0.689612   ,
0.691418   ,
0.691296   ,
0.685327   ,
0.693921   ,
0.692017   ,
0.690234   ,
0.694763   ,
0.693079   ,
0.68833    ,
0.694116   ,
0.693567   ,
0.695569   ,
0.694824   ,
0.692334   ,
0.696484   ,
0.699634   ,
0.696521   ,
0.693237   ,
0.693237   ,
0.697168   ,
0.697363   ,
0.696729   ,
0.694885   ,
0.697839   ,
0.697766   ,
0.701453   ,
0.698169   ,
0.695996   ,
0.704846   ,
0.70354    ,
0.6953     ,
0.70343    ,
0.702124   ,
0.702576   ,
0.697827   ,
0.703845   ,
0.706677   ,
0.706689   ,
0.703198   ,
0.704272   ,
0.705176   ,
0.702136   ,
0.704932   ,
0.703455   ,
0.705884   ,
0.702234   ,
0.705493   ,
0.700623   ,
0.707446   ,
0.70354    ,
0.707812   ,
0.702136   ,
0.703247   ,
0.709424   ,
0.705884   ,
0.70769    ,
0.707373   ,
0.705847   ,
0.707581   ,
0.701038   ,
0.707812   ,
0.706763   ,
0.707593   ,
0.710632   ,
0.709937   ,
0.709521   ,
0.709912   ,
0.707959   ,
0.708398   ,
0.70968    ,
0.712256   ,
0.708508   ,
0.709485   ,
0.71134    ,
0.711914   ,
0.709851   ,
0.712695   ,
0.710779   ,
0.710095   ,
0.706934   ,
0.712671   ,
0.71134    ,
0.712109   ,
0.709839   ,
0.713562   ,
0.714636   ,
0.713318   ,
0.710571   ,
0.714832   ,
0.714758   ,
0.714722   ,
0.713904   ,
0.714075   ,
0.715796   ,
0.711292   ,
0.713708   ,
0.714331   ,
0.71377    ,
0.714294   ,
0.71499    ,
0.714185   ,
0.715479   ,
0.714282   ,
0.71781    ,
0.716675   ,
0.715454   ,
0.716833   ,
0.714417   ,
0.716931   ,
0.712183   ,
0.714172   ,
0.716687   ,
0.715393   ,
0.718787   ,
0.718506   ,
0.7146     ,
0.715198   ,
0.715491   ,
0.715698   ,
0.716528   ,
0.7172     ,
0.715063   ,
0.719751   ,
0.714758   ,
0.714954   ,
0.716284   ,
0.71731    ,
0.718359   ,
0.71322    ,
0.719873   ,
0.721545   ,
0.7198     ,
0.718713   ,
0.720325   ,
0.715552   ,
0.719275   ,
0.719556   ,
0.721057   ,
0.71499    ,
0.718433   ,
0.719507   ,
0.719873   ,
0.721606   ,
0.720276   ,
0.717273   ,
0.721936   ,
0.716284   ,
0.723608   ,
0.723145   ,
0.719751   ,
0.72113    ,
0.720667   ,
0.721082   ,
0.723169   ,
0.719519   ,
0.721216   ,
0.720459   ,
0.722815   ,
0.722534   ,
0.72301    ,
0.722693   ,
0.718591   ,
0.719092   ,
0.72146    ,
0.722595   ,
0.721558   ,
0.725317   ,
0.721838   ,
0.726013   ,
0.722998   ,
0.722778   ,
0.723962   ,
0.722375   ,
0.724646   ,
0.725635   ,
0.724475   ,
0.723523   ,
0.727576   ,
0.727148   ,
0.727478   ,
0.722925   ,
0.726758   ,
0.726636   ,
0.725781   ,
0.723547   ,
0.727881   ,
0.727637   ,
0.726086   ,
0.727014   ,
0.725208   ,
0.72644    ,
0.725867   ,
0.725354   ,
0.72616    ,
0.730737   ,
0.729089   ,
0.727893   ,
0.72749    ,
0.725964   ,
0.730615   ,
0.730127   ,
0.730725   ,
0.729956   ,
0.730115   ,
0.729321   ,
0.729382   ,
0.725977   ,
0.731201   ,
0.73175    ,
0.732837   ,
0.72959    ,
0.730579   ,
0.726172   ,
0.731287   ,
0.731165   ,
0.729871   ,
0.731653   ,
0.731738   ,
0.732275   ,
0.732825   ,
0.73064    ,
0.733594   ,
0.732104   ,
0.731995   ,
0.728137   ,
0.731458   ,
0.728333   ,
0.728381   ,
0.731409   ,
0.731946   ,
0.727405   ,
0.730701   ,
0.736365   ,
0.732434   ,
0.734631   ,
0.728015   ,
0.727441   ,
0.733105   ,
0.733728   ,
0.73512    ,
0.731946   ,
0.734399   ,
0.732971   ,
0.73457    ,
0.733203   ,
0.736279   ,
0.735449   ,
0.73501    ,
0.736072   ,
0.73501    ,
0.734705   ,
0.736731   ,
0.734875   ,
0.732983   ,
0.735474   ,
0.736096   ,
0.730457   ,
0.735486   ,
0.734167   ,
0.73302    ,
0.731543   ,
0.738159   ,
0.738831   ,
0.736865   ,
0.736426   ,
0.73374    ,
0.735901   ,
0.734839   ,
0.732129   ,
0.738281   ,
0.737354   ,
0.735693   ,
0.736609   ,
0.737085   ,
0.735693   ,
0.736755   ,
0.73197    ,
0.738501   ,
0.737939   ,
0.738367   ,
0.73772    ,
0.737402   ,
0.737646

]
x00 = [
0                  ,
0.334025           ,
0.6164472222       ,
0.9033305556       ,
1.1901277778       ,
1.4775222222       ,
1.7640916667       ,
2.0505555556       ,
2.3368138889       ,
2.6226277778       ,
2.9089722222       ,
3.1946388889       ,
3.4809166667       ,
3.76725            ,
4.0535555556       ,
4.3393333333       ,
4.6249444444       ,
4.9106111111       ,
5.1967777778       ,
5.4825             ,
5.76875            ,
6.0550555556       ,
6.34125            ,
6.6269722222       ,
6.9122777778       ,
7.1979722222       ,
7.4834166667       ,
7.7688055556       ,
8.0542222222       ,
8.3394444444       ,
8.6244166667       ,
8.9093888889       ,
9.1941944444       ,
9.4797777778       ,
9.7650277778       ,
10.0503888889      ,
10.3346111111      ,
10.6201666667      ,
10.9054166667      ,
11.1905277778      ,
11.476             ,
11.7611944444      ,
12.046             ,
12.3312222222      ,
12.6165555556      ,
12.9015833333      ,
13.1869722222      ,
15.8764166667      ,
16.0776666667      ,
16.3586111111      ,
16.6398888889      ,
16.9208888889      ,
17.2019444444      ,
17.4825277778      ,
17.7634444444      ,
27.59475           ,
27.8755555556      ,
28.1563888889      ,
28.4372222222      ,
28.7175            ,
28.9983333333      ,
29.2786111111      ,
29.5591666667      ,
29.8394444444      ,
30.1202777778      ,
30.4008333333      ,
30.6816666667      ,
30.9627777778      ,
31.2427777778      ,
31.5238888889      ,
31.8044444444      ,
47.1288888889
]

y00 = [
0               ,
0               ,
0.296016        ,
0.422129        ,
0.463848        ,
0.48875         ,
0.508047        ,
0.523848        ,
0.532383        ,
0.535254        ,
0.545059        ,
0.547773        ,
0.552559        ,
0.557715        ,
0.560078        ,
0.565332        ,
0.568262        ,
0.57            ,
0.571699        ,
0.566426        ,
0.579434        ,
0.577207        ,
0.574922        ,
0.577832        ,
0.582637        ,
0.581191        ,
0.580352        ,
0.576465        ,
0.583418        ,
0.585039        ,
0.581914        ,
0.58293         ,
0.581074        ,
0.585352        ,
0.581719        ,
0.588516        ,
0.587539        ,
0.588242        ,
0.584238        ,
0.589727        ,
0.590996        ,
0.585273        ,
0.594473        ,
0.59043         ,
0.58707         ,
0.588516        ,
0.586738        ,
0.586738        ,
0.682695        ,
0.689727        ,
0.694102        ,
0.692285        ,
0.6925          ,
0.692891        ,
0.692773        ,
0.692773        ,
0.711816        ,
0.712109        ,
0.71248         ,
0.713301        ,
0.713086        ,
0.713809        ,
0.713066        ,
0.713496        ,
0.713301        ,
0.713984        ,
0.714375        ,
0.713809        ,
0.713535        ,
0.713262        ,
0.714258        ,
0.714258
]

x01 = [
0                   ,
0.2866416667        ,
0.5731666667        ,
0.8597361111        ,
1.1475888889        ,
1.4344638889        ,
1.7211555556        ,
2.0080861111        ,
2.2952055556        ,
2.5814944444        ,
2.8679166667        ,
3.1536944444        ,
3.4402222222        ,
3.7265              ,
4.0136944444        ,
4.30025             ,
4.5871111111        ,
4.8736111111        ,
5.1602777778        ,
5.4474166667        ,
5.7341111111        ,
6.0208888889        ,
6.3075277778        ,
6.5941388889        ,
6.8804166667        ,
7.1671944444        ,
7.4539166667        ,
7.7409444444        ,
8.0279444444        ,
8.3141666667        ,
8.6014444444        ,
8.8881944444        ,
9.1746111111        ,
9.4609166667        ,
9.74825             ,
10.0348055556       ,
10.3217222222       ,
10.6086388889       ,
10.8954444444       ,
11.1820277778       ,
11.4686388889       ,
11.7550277778       ,
12.0412777778       ,
12.32775            ,
12.6146388889       ,
12.9009444444       ,
13.1883611111       ,
13.4755555556       ,
13.7625555556       ,
14.0501944444       ,
14.3374722222       ,
14.6239166667       ,
14.9105             ,
15.1975833333       ,
15.4839722222       ,
15.7708611111       ,
16.0568333333       ,
16.3436111111       ,
16.6302777778       ,
16.9169166667       ,
17.2040833333       ,
17.4911388889       ,
17.7773611111       ,
18.0640833333       ,
18.3503888889       ,
18.6364722222       ,
18.9226111111       ,
19.2087777778       ,
19.49475            ,
19.7815833333       ,
20.0678611111       ,
20.3548333333       ,
20.6411111111       ,
20.9275             ,
21.2135             ,
21.5                ,
21.7865             ,
22.0730555556       ,
22.3595             ,
22.6455555556       ,
22.9315833333       ,
23.2173611111       ,
23.5035833333       ,
23.78975            ,
24.0757222222       ,
24.3624166667       ,
24.6486944444       ,
24.935              ,
25.2213888889       ,
25.5073055556       ,
25.7934166667       ,
26.0796388889       ,
26.3656944444       ,
26.6518611111       ,
26.9384166667       ,
27.2256666667       ,
27.5121111111       ,
27.7988888889       ,
28.0852777778       ,
28.3713888889       ,
28.6577777778       ,
28.9444444444       ,
29.2302777778       ,
29.5166666667       ,
29.8033333333       ,
30.09               ,
30.3761111111       ,
30.6625             ,
30.9491666667       ,
31.2355555556       ,
31.5219444444       ,
31.8080555556       ,
32.0944444444       ,
32.3811111111       ,
32.6677777778       ,
32.9538888889       ,
33.2402777778       ,
33.5269444444       ,
33.8141666667       ,
34.1022222222       ,
34.39               ,
34.6775             ,
34.9652777778       ,
35.2536111111       ,
35.5408333333       ,
35.8286111111       ,
36.1158333333       ,
36.4027777778       ,
36.69               ,
36.9769444444       ,
37.2636111111       ,
37.5502777778       ,
37.8372222222       ,
38.1241666667       ,
38.4108333333       ,
38.6972222222       ,
38.9841666667       ,
39.2705555556       ,
39.5577777778       ,
39.8444444444       ,
40.1311111111       ,
40.4177777778       ,
40.7044444444       ,
40.9913888889       ,
41.2783333333       ,
41.565              ,
41.8519444444       ,
42.1388888889       ,
42.4258333333       ,
42.7127777778       ,
43.0008333333       ,
43.2877777778       ,
43.5747222222       ,
43.8616666667       ,
44.1486111111       ,
44.4358333333       ,
44.7236111111       ,
45.0108333333       ,
45.2980555556       ,
45.585              ,
45.8719444444       ,
46.1588888889       ,
46.4455555556       ,
46.7325             ,
47.0194444444       ,
47.3066666667       ,
47.5936111111       ,
47.8805555556       ,
48.1680555556       ,
48.4558333333       ,
48.7436111111       ,
49.0308333333       ,
49.3177777778       ,
49.6052777778       ,
49.8927777778       ,
50.18

]

y01 = [
0            ,
0.297148     ,
0.419082     ,
0.463711     ,
0.494961     ,
0.512832     ,
0.527715     ,
0.539551     ,
0.549531     ,
0.555664     ,
0.565586     ,
0.570059     ,
0.576035     ,
0.585938     ,
0.586797     ,
0.588887     ,
0.591445     ,
0.598301     ,
0.60209      ,
0.608047     ,
0.609453     ,
0.608359     ,
0.614277     ,
0.61875      ,
0.620742     ,
0.621426     ,
0.625742     ,
0.62793      ,
0.631934     ,
0.629492     ,
0.633926     ,
0.637891     ,
0.640273     ,
0.639805     ,
0.643887     ,
0.644453     ,
0.644668     ,
0.650664     ,
0.650391     ,
0.648887     ,
0.653398     ,
0.656602     ,
0.656484     ,
0.658438     ,
0.660781     ,
0.660625     ,
0.661074     ,
0.659238     ,
0.666172     ,
0.666621     ,
0.66623      ,
0.670059     ,
0.666582     ,
0.670977     ,
0.671699     ,
0.670176     ,
0.672109     ,
0.674238     ,
0.676797     ,
0.677168     ,
0.67582      ,
0.675273     ,
0.679922     ,
0.680937     ,
0.681172     ,
0.681152     ,
0.677539     ,
0.681113     ,
0.682988     ,
0.682109     ,
0.682422     ,
0.686973     ,
0.685566     ,
0.687012     ,
0.68791      ,
0.685371     ,
0.687617     ,
0.68791      ,
0.687344     ,
0.687324     ,
0.690117     ,
0.689395     ,
0.691797     ,
0.692637     ,
0.691387     ,
0.689902     ,
0.690508     ,
0.691309     ,
0.69166      ,
0.693066     ,
0.69082      ,
0.692461     ,
0.692441     ,
0.691875     ,
0.694023     ,
0.690859     ,
0.692734     ,
0.693047     ,
0.694668     ,
0.69332      ,
0.69541      ,
0.694883     ,
0.691836     ,
0.69627      ,
0.696191     ,
0.693711     ,
0.694219     ,
0.692871     ,
0.695        ,
0.69498      ,
0.694863     ,
0.695137     ,
0.696328     ,
0.695137     ,
0.695078     ,
0.697109     ,
0.695234     ,
0.695664     ,
0.697461     ,
0.696523     ,
0.696152     ,
0.694961     ,
0.694727     ,
0.695898     ,
0.696523     ,
0.69541      ,
0.695879     ,
0.697422     ,
0.695723     ,
0.697539     ,
0.695156     ,
0.694883     ,
0.694922     ,
0.695703     ,
0.696777     ,
0.694531     ,
0.695488     ,
0.694707     ,
0.69416      ,
0.695586     ,
0.696367     ,
0.696543     ,
0.697031     ,
0.694688     ,
0.695117     ,
0.696406     ,
0.695762     ,
0.69543      ,
0.694453     ,
0.69668      ,
0.694902     ,
0.695566     ,
0.695781     ,
0.694551     ,
0.695215     ,
0.695645     ,
0.694434     ,
0.694336     ,
0.695234     ,
0.695117     ,
0.695625     ,
0.69543      ,
0.696406     ,
0.695273     ,
0.696914     ,
0.696992     ,
0.696719     ,
0.694727     ,
0.693965     ,
0.696484     ,
0.695605     ,
0.696055     ,
0.695332     ,
0.696094     ,
0.695996     ,
0.695078

]

# GoogLeNet
x10 = [
0                  ,
0.0277183889       ,
0.280625           ,
0.5325583333       ,
0.7848833333       ,
1.0371861111       ,
1.2891833333       ,
1.5412694444       ,
1.7930861111       ,
2.0446277778       ,
2.2957694444       ,
2.5466361111       ,
2.7982777778       ,
3.0495             ,
3.3005277778       ,
3.5517777778       ,
3.8028055556       ,
4.0538333333       ,
4.30475            ,
4.5560277778       ,
4.80725            ,
5.0583611111       ,
5.3093055556       ,
5.5601944444       ,
5.8108888889       ,
6.0618055556       ,
6.3126944444       ,
6.5631666667       ,
6.8140277778       ,
7.0643055556       ,
7.315              ,
7.5655             ,
7.8161666667       ,
8.0670277778       ,
8.3171388889       ,
8.5665277778       ,
8.8166666667       ,
9.0666666667       ,
9.3166666667       ,
9.5668333333       ,
9.8169722222       ,
10.0670277778      ,
10.3166111111      ,
10.5668611111      ,
10.8177777778      ,
11.0692777778      ,
11.3202777778      ,
11.5704444444      ,
11.8208055556      ,
12.0707777778      ,
12.3210555556      ,
12.5713611111      ,
12.8215277778      ,
13.0717222222      ,
14.0185833333      ,
14.1992777778      ,
14.4163888889      ,
14.6335833333      ,
14.8508611111      ,
15.0678611111      ,
15.2854444444      ,
15.5029722222      ,
15.7205277778      ,
15.93775           ,
16.1546944444      ,
16.3721944444      ,
16.5894444444      ,
16.8064444444      ,
17.0241111111      ,
27.3808888889      ,
27.7696944444      ,
28.1588888889      ,
28.5483333333      ,
28.9377777778      ,
29.3269444444      ,
29.715             ,
30.1044444444      ,
30.4927777778      ,
30.8813888889      ,
43.7780555556      ,
44.0205555556      ,
44.2630555556      ,
44.5033333333      ,
44.7447222222      ,
44.985             ,
56.4380555556

]

y10 = [
0                ,
0                ,
0.016836         ,
0.051113         ,
0.089316         ,
0.118398         ,
0.182207         ,
0.223984         ,
0.267891         ,
0.296855         ,
0.322676         ,
0.345898         ,
0.361035         ,
0.406406         ,
0.40291          ,
0.431855         ,
0.446152         ,
0.456797         ,
0.46957          ,
0.472832         ,
0.493984         ,
0.492168         ,
0.506113         ,
0.513906         ,
0.465449         ,
0.514707         ,
0.528516         ,
0.535625         ,
0.514375         ,
0.542578         ,
0.546953         ,
0.556855         ,
0.558027         ,
0.564746         ,
0.56293          ,
0.562695         ,
0.566133         ,
0.569336         ,
0.579336         ,
0.534141         ,
0.586621         ,
0.585293         ,
0.579629         ,
0.589727         ,
0.585742         ,
0.592988         ,
0.593867         ,
0.592773         ,
0.589844         ,
0.600156         ,
0.589707         ,
0.595723         ,
0.596641         ,
0.593672         ,
0.593672         ,
0.64209          ,
0.642773         ,
0.64248          ,
0.642695         ,
0.644844         ,
0.643418         ,
0.644258         ,
0.642129         ,
0.645781         ,
0.647852         ,
0.642754         ,
0.645039         ,
0.63707          ,
0.641973         ,
0.641973         ,
0.657637         ,
0.658652         ,
0.659453         ,
0.659082         ,
0.660176         ,
0.659297         ,
0.659277         ,
0.658418         ,
0.658945         ,
0.658945         ,
0.661719         ,
0.661094         ,
0.66125          ,
0.660527         ,
0.661328         ,
0.661328
]

x11 = [
0               ,
0.2328713889    ,
0.46375         ,
0.6941972222    ,
0.9238416667    ,
1.1544222222    ,
1.3847472222    ,
1.6134          ,
1.8426777778    ,
2.0727222222    ,
2.3013027778    ,
2.5309777778    ,
2.7600333333    ,
2.9886111111    ,
3.218           ,
3.4473333333    ,
3.6769444444    ,
3.9061666667    ,
4.1358055556    ,
4.3659444444    ,
4.5964722222    ,
4.8271388889    ,
5.0572777778    ,
5.2868333333    ,
5.5163888889    ,
5.7469166667    ,
5.9768333333    ,
6.2058888889    ,
6.4357222222    ,
6.6663888889    ,
6.8964722222    ,
7.1263888889    ,
7.3573888889    ,
7.5868055556    ,
7.8165555556    ,
8.0461111111    ,
8.2753333333    ,
8.50475         ,
8.7350277778    ,
8.9641944444    ,
9.1933611111    ,
9.4238055556    ,
9.6536388889    ,
9.8827222222    ,
10.1125         ,
10.3421666667   ,
10.5710555556   ,
10.8014722222   ,
11.0320555556   ,
11.2616944444   ,
11.4911388889   ,
11.7210833333   ,
11.9509722222   ,
12.1801944444   ,
12.4101944444   ,
12.6404166667   ,
12.8703611111   ,
13.0997222222   ,
13.3286666667   ,
13.5574444444   ,
13.7863333333   ,
14.0163333333   ,
14.2466111111   ,
14.4758888889   ,
14.7058333333   ,
14.9352222222   ,
15.1635         ,
15.3934166667   ,
15.6217777778   ,
15.85025        ,
16.0794722222   ,
16.3085277778   ,
16.5381944444   ,
16.7669722222   ,
16.9946388889   ,
17.2251388889   ,
17.4553888889   ,
17.6852777778   ,
17.9145833333   ,
18.14475        ,
18.3743055556   ,
18.60375        ,
18.8331666667   ,
19.0621666667   ,
19.2905         ,
19.5198333333   ,
19.7495         ,
19.9793611111   ,
20.2101666667   ,
20.4416666667   ,
20.6711666667   ,
20.90125        ,
21.1308055556   ,
21.3618611111   ,
21.5923888889   ,
21.8231111111   ,
22.0529722222   ,
22.2831111111   ,
22.5129166667   ,
22.7428888889   ,
22.9737222222   ,
23.2028333333   ,
23.4319444444   ,
23.6611666667   ,
23.8906944444   ,
24.1201111111   ,
24.3497222222   ,
24.5798055556   ,
24.8096944444   ,
25.0388333333   ,
25.2675         ,
25.4969166667   ,
25.72575        ,
25.9553611111   ,
26.1846388889   ,
26.4144722222   ,
26.6454444444   ,
26.8765277778   ,
27.1076388889   ,
27.3379444444   ,
27.5687222222   ,
27.7986111111   ,
28.0291666667   ,
28.2591666667   ,
28.4902777778   ,
28.7211111111   ,
28.9522222222   ,
29.1841666667   ,
29.415          ,
29.6458333333   ,
29.8763888889   ,
30.1077777778   ,
30.3377777778   ,
30.5688888889   ,
30.8            ,
31.0305555556   ,
31.2611111111   ,
31.4922222222   ,
31.7225         ,
31.9536111111   ,
32.1852777778   ,
32.4169444444   ,
32.6463888889   ,
32.8772222222   ,
33.1077777778   ,
33.3391666667   ,
33.5708333333   ,
33.8027777778   ,
34.0341666667   ,
34.2658333333   ,
34.4961111111   ,
34.7272222222   ,
34.9572222222   ,
35.1869444444   ,
35.4166666667   ,
35.6472222222   ,
35.8766666667   ,
36.1066666667   ,
36.3366666667   ,
36.5666666667   ,
36.7972222222   ,
37.0275         ,
37.2572222222   ,
37.4872222222   ,
37.7172222222   ,
37.9469444444   ,
38.1761111111   ,
38.4063888889   ,
38.6372222222   ,
38.8669444444   ,
39.0969444444   ,
39.3266666667   ,
39.5575         ,
39.7883333333   ,
40.0191666667   ,
40.2505555556   ,
40.4813888889   ,
40.7105555556   ,
40.9413888889   ,
41.1713888889   ,
41.4019444444   ,
41.6330555556   ,
41.8633333333   ,
42.0938888889   ,
42.325          ,
42.5563888889   ,
42.7869444444   ,
43.0175         ,
43.2475         ,
43.4788888889   ,
43.7094444444   ,
43.9394444444   ,
44.1694444444   ,
44.3991666667   ,
44.6302777778   ,
44.8605555556   ,
45.0911111111   ,
45.3225         ,
45.5527777778   ,
45.7841666667   ,
46.0144444444   ,
46.2444444444   ,
46.4741666667   ,
46.705          ,
46.935          ,
47.1655555556   ,
47.3958333333   ,
47.6252777778   ,
47.8558333333   ,
48.0866666667   ,
48.3172222222   ,
48.5483333333   ,
48.7788888889   ,
49.0091666667   ,
49.24           ,
49.4694444444   ,
49.7005555556   ,
49.9313888889   ,
50.1616666667   ,
50.3919444444   ,
50.6219444444   ,
50.8522222222   ,
51.0830555556   ,
51.3136111111   ,
51.5436111111   ,
51.7744444444   ,
52.0047222222   ,
52.235          ,
52.4647222222   ,
52.695          ,
52.9255555556   ,
53.1563888889   ,
53.3872222222   ,
53.6166666667   ,
53.8463888889   ,
54.0766666667   ,
54.3080555556   ,
54.5377777778   ,
54.7683333333   ,
55              ,
55.2308333333   ,
55.4625         ,
55.6930555556   ,
55.9241666667   ,
56.1552777778   ,
56.3855555556   ,
56.6158333333   ,
56.8461111111   ,
57.0761111111   ,
57.3075         ,
57.5391666667   ,
57.7702777778   ,
58.0008333333   ,
58.2313888889   ,
58.4627777778   ,
58.6927777778   ,
58.9238888889   ,
59.1547222222   ,
59.3855555556   ,
59.6161111111   ,
59.8461111111   ,
60.0758333333   ,
60.3066666667   ,
60.5372222222   ,
60.7677777778   ,
60.9977777778   ,
61.2280555556   ,
61.4591666667   ,
61.69           ,
61.8941666667

]

y11 = [
0           ,
0.020254    ,
0.040547    ,
0.068457    ,
0.110977    ,
0.137988    ,
0.175566    ,
0.207734    ,
0.233281    ,
0.262422    ,
0.288027    ,
0.299531    ,
0.323496    ,
0.333535    ,
0.365879    ,
0.371035    ,
0.390742    ,
0.40707     ,
0.422207    ,
0.427187    ,
0.43334     ,
0.445488    ,
0.456543    ,
0.465176    ,
0.479141    ,
0.478613    ,
0.479551    ,
0.492266    ,
0.495098    ,
0.50082     ,
0.501973    ,
0.511484    ,
0.516055    ,
0.517422    ,
0.528008    ,
0.531855    ,
0.523926    ,
0.530117    ,
0.541055    ,
0.539023    ,
0.546953    ,
0.550137    ,
0.553203    ,
0.549922    ,
0.555195    ,
0.552129    ,
0.558457    ,
0.559941    ,
0.561465    ,
0.567305    ,
0.567617    ,
0.560156    ,
0.573418    ,
0.574336    ,
0.576738    ,
0.578574    ,
0.584434    ,
0.582676    ,
0.582344    ,
0.576953    ,
0.583359    ,
0.588965    ,
0.592832    ,
0.588516    ,
0.588926    ,
0.591719    ,
0.596855    ,
0.596523    ,
0.590957    ,
0.595039    ,
0.600332    ,
0.600547    ,
0.600742    ,
0.600762    ,
0.604551    ,
0.598594    ,
0.598164    ,
0.60916     ,
0.607441    ,
0.601895    ,
0.610293    ,
0.613008    ,
0.612246    ,
0.613457    ,
0.612168    ,
0.611133    ,
0.611738    ,
0.610742    ,
0.619492    ,
0.61793     ,
0.61918     ,
0.618496    ,
0.6175      ,
0.618652    ,
0.620957    ,
0.615371    ,
0.620605    ,
0.622188    ,
0.623613    ,
0.62082     ,
0.624062    ,
0.618535    ,
0.621582    ,
0.624629    ,
0.622051    ,
0.627363    ,
0.62207     ,
0.628984    ,
0.626895    ,
0.626328    ,
0.630215    ,
0.625098    ,
0.628027    ,
0.630703    ,
0.627988    ,
0.631582    ,
0.62918     ,
0.628008    ,
0.631602    ,
0.630469    ,
0.63002     ,
0.632695    ,
0.633555    ,
0.635723    ,
0.630176    ,
0.633926    ,
0.634785    ,
0.633047    ,
0.631406    ,
0.633262    ,
0.637051    ,
0.634941    ,
0.633477    ,
0.642715    ,
0.635762    ,
0.63668     ,
0.638105    ,
0.636152    ,
0.637461    ,
0.639141    ,
0.639297    ,
0.639336    ,
0.636465    ,
0.641367    ,
0.634727    ,
0.641348    ,
0.641797    ,
0.638437    ,
0.639844    ,
0.63625     ,
0.639531    ,
0.639297    ,
0.644434    ,
0.642793    ,
0.643984    ,
0.641406    ,
0.646309    ,
0.643633    ,
0.640273    ,
0.642715    ,
0.642227    ,
0.640918    ,
0.645312    ,
0.644102    ,
0.642012    ,
0.646191    ,
0.640488    ,
0.644453    ,
0.641797    ,
0.644668    ,
0.64916     ,
0.647832    ,
0.645488    ,
0.64832     ,
0.645898    ,
0.644277    ,
0.645938    ,
0.646602    ,
0.642871    ,
0.641426    ,
0.64541     ,
0.647148    ,
0.647539    ,
0.645059    ,
0.642656    ,
0.643281    ,
0.647148    ,
0.650078    ,
0.648926    ,
0.64418     ,
0.649258    ,
0.650234    ,
0.64752     ,
0.647441    ,
0.648535    ,
0.647695    ,
0.646934    ,
0.64832     ,
0.647734    ,
0.648281    ,
0.652012    ,
0.649805    ,
0.649238    ,
0.64873     ,
0.65002     ,
0.648008    ,
0.651055    ,
0.646563    ,
0.643848    ,
0.649062    ,
0.64957     ,
0.650332    ,
0.650664    ,
0.647578    ,
0.647422    ,
0.65        ,
0.652305    ,
0.647949    ,
0.649629    ,
0.647832    ,
0.648789    ,
0.651406    ,
0.649375    ,
0.650801    ,
0.652637    ,
0.651855    ,
0.651895    ,
0.65082     ,
0.650527    ,
0.653828    ,
0.651543    ,
0.64709     ,
0.648887    ,
0.651914    ,
0.650898    ,
0.649648    ,
0.652305    ,
0.64793     ,
0.647676    ,
0.650508    ,
0.65043     ,
0.651758    ,
0.652188    ,
0.652227    ,
0.651699    ,
0.653125    ,
0.65168     ,
0.653594    ,
0.653262    ,
0.651582    ,
0.649883    ,
0.65168     ,
0.650762    ,
0.64873     ,
0.654785    ,
0.649883    ,
0.651621    ,
0.652695    ,
0.649883    ,
0.649023    ,
0.652363    ,
0.652598    ,
0.65209     ,
0.647813    ,
0.650918    ,
0.653203    ,
0.652695    ,
0.653047    ,
0.652344    ,
0.652344

]

x30 = [
0                ,
0.701825         ,
0.789175         ,
0.8808555556     ,
0.9726083333     ,
1.0644194444     ,
1.1564472222     ,
1.248325         ,
1.3397138889     ,
1.4311638889     ,
1.5237111111     ,
1.6155138889     ,
5.1328611111     ,
5.2245           ,
5.3161666667     ,
5.4082222222     ,
5.4998888889     ,
5.5914722222     ,
5.6830277778     ,
5.7746111111     ,
9.1893888889     ,
9.28125          ,
9.3725277778     ,
9.4641388889     ,
9.5558333333     ,
9.6475277778     ,
13.1622222222    ,
13.2536111111
]

y30 = [
0           ,
0           ,
0.585624    ,
0.644556    ,
0.64667     ,
0.653013    ,
0.670455    ,
0.672569    ,
0.671512    ,
0.664376    ,
0.663848    ,
0.662262    ,
0.662262    ,
0.694239    ,
0.681025    ,
0.697939    ,
0.696617    ,
0.684989    ,
0.687104    ,
0.683932    ,
0.683932    ,
0.705603    ,
0.699789    ,
0.70296     ,
0.695032    ,
0.69926     ,
0.69926     ,
0.701903

]

x31 = [
0                ,
0.0920330556     ,
0.1841022222     ,
0.2759655556     ,
0.3678805556     ,
0.4597055556     ,
0.5514111111     ,
0.6430888889     ,
0.7352611111     ,
0.8267611111     ,
0.9186472222     ,
1.0103194444     ,
1.1019277778     ,
1.1942333333     ,
1.2859166667     ,
1.3776166667     ,
1.4692055556     ,
1.56085          ,
1.6523611111     ,
1.7437361111     ,
1.8351944444     ,
1.9266805556     ,
2.0185638889     ,
2.1102638889     ,
2.2016972222     ,
2.2933638889     ,
2.3853305556     ,
2.4771111111     ,
2.5687416667     ,
2.6603333333     ,
2.752            ,
2.8435555556     ,
2.9351666667     ,
3.0267222222     ,
3.1184722222     ,
3.2101388889     ,
3.3016666667     ,
3.3933888889     ,
3.4849166667     ,
3.5763888889     ,
3.6683055556     ,
3.7600277778     ,
3.8515833333     ,
3.9432777778     ,
4.0348611111     ,
4.1265277778     ,
4.2179166667     ,
4.3096666667     ,
4.4013611111     ,
4.4931944444     ,
4.58475          ,
4.6763611111     ,
4.7680833333     ,
4.8593888889     ,
4.9509722222     ,
5.0425833333     ,
5.1343611111     ,
5.2259166667     ,
5.3176666667     ,
5.4093055556     ,
5.5010833333     ,
5.5924444444     ,
5.6841666667     ,
5.7754722222     ,
5.8672777778     ,
5.9588888889     ,
6.0505833333     ,
6.1424444444     ,
6.2343055556

]

y31 = [
0            ,
0.551797     ,
0.65222      ,
0.67389      ,
0.684989     ,
0.685518     ,
0.682082     ,
0.684725     ,
0.69556      ,
0.689746     ,
0.695296     ,
0.699789     ,
0.709831     ,
0.698467     ,
0.704545     ,
0.69926      ,
0.705867     ,
0.701903     ,
0.69926      ,
0.705074     ,
0.705074     ,
0.703224     ,
0.695825     ,
0.701903     ,
0.698203     ,
0.713531     ,
0.703753     ,
0.712209     ,
0.712209     ,
0.710095     ,
0.705867     ,
0.70851      ,
0.703224     ,
0.70481      ,
0.699524     ,
0.713266     ,
0.700846     ,
0.706924     ,
0.703753     ,
0.708774     ,
0.709302     ,
0.706924     ,
0.708245     ,
0.707717     ,
0.708245     ,
0.708245     ,
0.703488     ,
0.707188     ,
0.702696     ,
0.707452     ,
0.709567     ,
0.709302     ,
0.708774     ,
0.709831     ,
0.709302     ,
0.706395     ,
0.707717     ,
0.716438     ,
0.696353     ,
0.711681     ,
0.707981     ,
0.709567     ,
0.714059     ,
0.715116     ,
0.70666      ,
0.714852     ,
0.704281     ,
0.710095     ,
0.712209

]

f, axarr = plt.subplots(2, 2, figsize=(6, 5))

axarr[0][0].set_title('Inception-BN on ILSVRC12', fontsize=13)
axarr[0][0].plot(x00, y00, '-rs', markevery=len(x00)-1)
axarr[0][0].plot(x01, y01, '-bd', markevery=len(x01)-1)
axarr[0][0].set_xlabel('Time (hours)')
axarr[0][0].set_ylim(ymin=0)
axarr[0][0].set_ylabel('Validation accuracy')
axarr[0][0].set_yticks([0, 0.2, 0.4, 0.6, 0.8, 1.0])
axarr[0][0].legend(('MLtuner', 'Used by Ioffe et al.'), loc=4,prop={'size':10})
axarr[0][0].grid()

axarr[0][1].set_title('GoogLeNet on ILSVRC12', fontsize=13)
axarr[0][1].plot(x10, y10, '-rs', markevery=len(x10)-1)
axarr[0][1].plot(x11, y11, '-bd', markevery=len(x11)-1)
axarr[0][1].set_xlabel('Time (hours)')
axarr[0][1].set_ylim(ymin=0)
axarr[0][1].set_ylabel('Validation accuracy')
axarr[0][1].set_yticks([0, 0.2, 0.4, 0.6, 0.8, 1.0])
axarr[0][1].legend(('MLtuner', 'Used by Szegedy et al.'), loc=4,prop={'size':10})
axarr[0][1].grid()

axarr[1][0].set_title('AlexNet on Cifar10', fontsize=13)
axarr[1][0].plot(x20, y20, '-rs', markevery=len(x20)-1)
axarr[1][0].plot(x22, y22, '-cd', markevery=len(x22)-1)
axarr[1][0].plot(x23, y23, '-go', markevery=len(x23)-1)
axarr[1][0].plot(x24, y24, '-b<', markevery=len(x24)-1)
axarr[1][0].plot(x25, y25, color=(0.7,0.3,0.3), linestyle='-', marker='v', markevery=len(x25)-1)
axarr[1][0].plot(x26, y26, '-m^', markevery=len(x26)-1)
axarr[1][0].plot(x27, y27, color=(0.4,0.7,0.4), linestyle='-', marker='>', markevery=len(x27)-1)
axarr[1][0].plot(x22[-1], y22[-1], '-cd')
axarr[1][0].plot(x23[-1], y23[-1], '-go')
axarr[1][0].plot(x24[-1], y24[-1], '-b<')
axarr[1][0].plot(x25[-1], y25[-1], color=(0.7,0.3,0.3), linestyle='-', marker='v')
axarr[1][0].plot(x26[-1], y26[-1], '-m^', markevery=len(x26)-1)
axarr[1][0].plot(x27[-1], y27[-1], color=(0.4,0.7,0.4), linestyle='-', marker='>')
axarr[1][0].set_xticks([0, 100, 200, 300, 400, 500, 600])
axarr[1][0].set_xlabel('Time (seconds)')
axarr[1][0].set_ylim(ymin=0)
axarr[1][0].set_ylabel('Validation accuracy')
axarr[1][0].set_yticks([0, 0.2, 0.4, 0.6, 0.8, 1.0])
axarr[1][0].legend(('MLtuner', 'AdaRevision', 'RMSProp', 'Nesterov', 'Adam', 'AdaDelta', 'AdaGrad'), loc=4,prop={'size':8})
axarr[1][0].grid()

axarr[1][1].set_title('RNN on UCF-101', fontsize=13)
axarr[1][1].plot(x30, y30, '-rs', markevery=len(x30)-1)
axarr[1][1].plot(x31, y31, '-bd', markevery=len(x31)-1)
axarr[1][1].set_xlabel('Time (hours)')
axarr[1][1].set_ylim(ymin=0)
axarr[1][1].set_ylabel('Validation accuracy')
axarr[1][1].set_yticks([0, 0.2, 0.4, 0.6, 0.8, 1.0])
axarr[1][1].legend(('MLtuner', 'Used by Donahue et al.'), loc=4,prop={'size':9.5})
axarr[1][1].grid()

for axar in axarr:
  for ax in axar:
    ax.tick_params(axis='both', which='major', labelsize=14)

plt.tight_layout()

# plt.show()
plt.savefig('vs-best-settings.pdf')

